The $A^{1}\Sigma^{+}_{u}$ + (1)$^1\Pi_u$ system of Mg$_2$

The $A^1\Sigma^+_u$ - $X^1\Sigma^+_g$ UV spectrum of Mg$_2$ has been investigated with high resolution employing Fourier-transform spectroscopy and laser excitation. Computer simulation and fit of line positions to the overlapping structures in the spectra yield precise transition frequencies. Starting with the well characterized ground state $X^1\Sigma^+_g$ from former work we derived excited energy levels and report on the evaluation of the $A^1\Sigma^+_u$ excited state, which is found to interact with another electronic state, which we identify as the lower part of the (1)$^1\Pi_u$ state. A coupled channels fit to the level energies of the upper state yields a reliable potential energy curve for the $A^1\Sigma^+_u$ for the range of vibrational levels 1 $\le$ $v'$ $\le$ 46. A potential energy curve for the (1)$^1\Pi_u$ state is proposed, but the (1)$^1\Pi_u$ state is only characterized by its coupling to the A state, and no direct transition to a level of the (1)$^1\Pi_u$ could be uniquely identified due to the overlapping spectral structures.

==> anc/Supplement.DAT <==
Supplementary material for the manuscript titled 

"The $A^{1}\Sigma^{+}_{u}$ + (1)$^1\Pi_u$ system of Mg$_2$}

by authors H. Knöckel, S. Rühmann and E. Tiemann,

QUEST and Institute for Quantum Optics, 
Leibniz Universität Hannover, 
Welfengarten 1, 30167 Hannover, Germany

April 2014

all frequencies are given as wave numbers, P assigns perturbed lines

1st column			isotope A
2nd column			isotope B     of molecule A - B
3rd column			v', vibrational quantum number upper level
4th column			J', rotational quantum number upper level
5th column			v", vibrational quantum number lower level
6th column			J", rotational quantum number lower level
7th column			experimentally determined transition wave number
8th column			calculated lower level energy from ref. [1], table I
9th column			sum of 8th and 7th column
10th column			uncertainty of upper level energy
11th column			label P, if level is perturbed
12th column			fit residuals of Fourier grid fit





                                                             E_X(cal)        E_A(exp)  uncert  P?  obs-cal
                                                             (Tab I,                               (Fourier
 Iso1 Iso2   v'   J'   v"   J"   transition frequency(exp)	  ref [1])                             grid fit)                            															                                     
 ---------------------------------------------------------------------------------------------------------
   24   24    1    9    7   10              26062.170         303.415       26365.585   0.050        0.028
   24   24    1    9    9   10              26012.850         352.782       26365.632   0.050        0.075
   24   24    1    9   10   10              25992.790         372.865       26365.655   0.050        0.098
   24   24    1    9   11   10              25975.710         389.851       26365.561   0.050        0.003
   24   24    1    9   12   10              25961.880         403.733       26365.613   0.050        0.056
   24   24    1    9   13   10              25950.950         414.539       26365.489   0.300       -0.068
   24   24    1   11    7   10              26068.240         303.415       26371.655   0.300       -0.032
   24   24    1   11    7   12              26065.248         306.427       26371.675   0.030       -0.012
   24   24    1   11    8   10              26042.022         329.623       26371.645   0.030       -0.042
   24   24    1   11    8   12              26039.270         332.452       26371.722   0.050        0.035
   24   24    1   11    9   10              26018.900         352.782       26371.682   0.050       -0.005
   24   24    1   11    9   12              26016.270         355.417       26371.687   0.050        0.000
   24   24    1   11   10   10              25998.830         372.865       26371.695   0.050        0.008
   24   24    1   11   10   12              25996.320         375.294       26371.614   0.050       -0.073
   24   24    1   11   11   10              25981.810         389.851       26371.661   0.050       -0.027
   24   24    1   11   11   12              25979.520         392.058       26371.578   0.050       -0.109
   24   24    1   11   12   10              25967.950         403.733       26371.683   0.050       -0.004
   24   24    1   11   12   12              25966.030         405.700       26371.730   0.050        0.043
   24   24    1   11   13   10              25956.960         414.539       26371.499   0.300       -0.188
   24   24    1   11   13   12              25955.280         416.241       26371.521   0.300       -0.166
   24   24    1   13    6   12              26101.640         277.370       26379.010   0.050        0.027
   24   24    1   13    7   12              26072.440         306.427       26378.867   0.050       -0.116
   24   24    1   13    7   14              26069.060         309.953       26379.013   0.050        0.030
   24   24    1   13    8   12              26046.525         332.452       26378.977   0.050       -0.006
   24   24    1   13    8   14              26043.180         335.760       26378.940   0.050       -0.043
   24   24    1   13    9   12              26023.550         355.417       26378.967   0.050       -0.016
   24   24    1   13    9   14              26020.450         358.497       26378.947   0.050       -0.036
   24   24    1   13   10   12              26003.620         375.294       26378.914   0.050       -0.069
   24   24    1   13   10   14              26000.870         378.130       26379.000   0.050        0.017
   24   24    1   13   11   12              25986.920         392.058       26378.978   0.050       -0.005
   24   24    1   13   11   14              25984.360         394.631       26378.991   0.050        0.008
   24   24    1   13   12   12              25973.320         405.700       26379.020   0.050        0.037
   24   24    1   13   12   14              25971.020         407.986       26379.006   0.050        0.023
   24   24    1   13   13   12              25962.700         416.241       26378.941   0.300       -0.041
   24   24    1   13   13   14              25960.760         418.210       26378.970   0.300       -0.012
   24   24    1   15    6   14              26106.280         281.103       26387.383   0.050       -0.061
   24   24    1   15    6   16              26102.010         285.377       26387.387   0.050       -0.057
   24   24    1   15    7   14              26077.410         309.953       26387.363   0.050       -0.081
   24   24    1   15    7   16              26073.520         313.987       26387.507   0.050        0.063
   24   24    1   15    8   14              26051.670         335.760       26387.430   0.050       -0.014
   24   24    1   15    8   16              26047.800         339.543       26387.343   0.050       -0.100
   24   24    1   15    9   14              26028.960         358.497       26387.457   0.050        0.013
   24   24    1   15    9   16              26025.400         362.015       26387.415   0.050       -0.029
   24   24    1   15   10   14              26009.300         378.130       26387.430   0.050       -0.014
   24   24    1   15   10   16              26006.090         381.365       26387.455   0.050        0.011
   24   24    1   15   11   14              25992.790         394.631       26387.421   0.050       -0.023
   24   24    1   15   11   16              25989.870         397.560       26387.430   0.050       -0.014
   24   24    1   15   12   14              25979.520         407.986       26387.506   0.050        0.062
   24   24    1   15   12   16              25976.760         410.579       26387.339   0.050       -0.104
   24   24    1   15   13   14              25969.300         418.210       26387.510   0.300        0.067
   24   24    1   15   13   16              25967.100         420.431       26387.531   0.300        0.087
   24   24    1   17    6   16              26111.630         285.377       26397.007   0.050       -0.062
   24   24    1   17    6   18              26106.830         290.185       26397.015   0.050       -0.054
   24   24    1   17    7   16              26083.020         313.987       26397.007   0.050       -0.062
   24   24    1   17    7   18              26078.530         318.523       26397.053   0.050       -0.016
   24   24    1   17    8   16              26057.460         339.543       26397.003   0.050       -0.065
   24   24    1   17    8   18              26053.230         343.794       26397.024   0.050       -0.044
   24   24    1   17    9   16              26035.090         362.015       26397.105   0.050        0.036
   24   24    1   17    9   18              26031.140         365.963       26397.103   0.050        0.035
   24   24    1   17   10   16              26015.760         381.365       26397.125   0.050        0.056
   24   24    1   17   10   18              26012.090         384.989       26397.079   0.050        0.011
   24   24    1   17   11   16              25999.620         397.560       26397.180   0.050        0.111
   24   24    1   17   11   18              25996.320         400.833       26397.153   0.050        0.085
   24   24    1   17   12   16              25986.550         410.579       26397.129   0.050        0.061
   24   24    1   17   12   18              25983.620         413.466       26397.086   0.050        0.017
   24   24    1   17   13   16              25976.760         420.431       26397.191   0.300        0.122
   24   24    1   17   13   18              25974.220         422.882       26397.102   0.300        0.033
   24   24    1   19    6   18              26117.640         290.185       26407.825   0.050       -0.032
   24   24    1   19    7   18              26089.240         318.523       26407.763   0.050       -0.094
   24   24    1   19    7   20              26084.140         323.554       26407.694   0.050       -0.162
   24   24    1   19    8   18              26064.060         343.794       26407.854   0.050       -0.002
   24   24    1   19    8   20              26059.390         348.505       26407.895   0.050        0.038
   24   24    1   19    9   18              26041.930         365.963       26407.893   0.050        0.037
   24   24    1   19    9   20              26037.560         370.334       26407.894   0.050        0.037
   24   24    1   19   10   18              26022.890         384.989       26407.879   0.050        0.023
   24   24    1   19   10   20              26018.900         388.993       26407.893   0.050        0.037
   24   24    1   19   11   18              26007.040         400.833       26407.873   0.050        0.017
   24   24    1   19   11   20              26003.490         404.438       26407.928   0.050        0.071
   24   24    1   19   12   18              25994.400         413.466       26407.866   0.050        0.009
   24   24    1   19   12   20              25991.320         416.627       26407.947   0.050        0.090
   24   24    1   19   13   18              25985.010         422.882       26407.892   0.300        0.035
   24   24    1   19   13   20              25982.430         425.539       26407.969   0.300        0.113
   24   24    1   21    6   20              26124.280         295.522       26419.802   0.050       -0.004
   24   24    1   21    6   22              26118.340         301.381       26419.721   0.050       -0.085
   24   24    1   21    7   20              26096.180         323.554       26419.734   0.050       -0.072
   24   24    1   21    7   22              26090.770         329.073       26419.843   0.050        0.037
   24   24    1   21    8   20              26071.310         348.505       26419.815   0.050        0.009
   24   24    1   21    8   22              26066.140         353.667       26419.807   0.050        0.000
   24   24    1   21    9   22              26044.670         375.114       26419.784   0.050       -0.022
   24   24    1   21   10   22              26026.420         393.364       26419.784   0.050       -0.023
   24   24    1   21   11   20              26015.400         404.438       26419.838   0.050        0.032
   24   24    1   21   11   22              26011.510         408.358       26419.868   0.050        0.061
   24   24    1   21   13   20              25994.400         425.539       26419.939   0.300        0.133
   24   24    1   21   13   22              25991.320         428.371       26419.691   0.300       -0.116
   24   24    1   23    6   22              26131.560         301.381       26432.941   0.050        0.025
   24   24    1   23    6   24              26125.150         307.754       26432.904   0.050       -0.013
   24   24    1   23    7   22              26103.840         329.073       26432.913   0.050       -0.003
   24   24    1   23    7   24              26097.810         335.071       26432.881   0.050       -0.036
   24   24    1   23    8   22              26079.230         353.667       26432.897   0.050       -0.020
   24   24    1   23    9   24              26052.530         380.294       26432.824   0.050       -0.092
   24   24    1   23   11   22              26024.560         408.358       26432.918   0.050        0.001
   24   24    1   23   11   24              26020.346         412.574       26432.920   0.050        0.003
   24   24    1   23   12   22              26012.850         420.041       26432.891   0.050       -0.026
   24   24    1   23   12   24              26009.300         423.682       26432.982   0.050        0.065
   24   24    1   23   13   22              26004.710         428.371       26433.081   0.300        0.164
   24   24    1   25    6   24              26139.420         307.754       26447.174   0.050       -0.012
   24   24    1   25    6   26              26132.570         314.631       26447.201   0.050        0.015
   24   24    1   25    7   24              26112.110         335.071       26447.181   0.050       -0.004
   24   24    1   25    7   26              26105.620         341.537       26447.157   0.050       -0.028
   24   24    1   25    8   24              26087.860         359.269       26447.129   0.050       -0.057
   24   24    1   25    8   26              26081.840         365.300       26447.140   0.050       -0.046
   24   24    1   25    9   24              26066.870         380.294       26447.164   0.050       -0.021
   24   24    1   25    9   26              26061.350         385.859       26447.209   0.050        0.023
   24   24    1   25   10   24              26049.250         398.085       26447.335   0.050        0.150
   24   24    1   25   10   26              26044.050         403.141       26447.191   0.050        0.006
   24   24    1   25   11   24              26034.670         412.574       26447.244   0.050        0.058
   24   24    1   25   11   26              26030.090         417.062       26447.152   0.050       -0.033
   24   24    1   25   12   24              26023.550         423.682       26447.232   0.050        0.047
   24   24    1   27    6   26              26147.850         314.631       26462.481   0.050       -0.130
   24   24    1   27    6   28              26140.500         322.003       26462.503   0.050       -0.109
   24   24    1   27    7   26              26121.060         341.537       26462.597   0.050       -0.014
   24   24    1   27    7   28              26114.100         348.460       26462.560   0.050       -0.051
   24   24    1   27    8   26              26097.400         365.300       26462.700   0.050        0.089
   24   24    1   27    8   28              26090.770         371.746       26462.516   0.050       -0.095
   24   24    1   27    9   26              26076.750         385.859       26462.609   0.050       -0.003
   24   24    1   27    9   28              26070.710         391.792       26462.502   0.050       -0.109
   24   24    1   27   10   26              26059.390         403.141       26462.531   0.050       -0.080
   24   24    1   27   10   28              26054.080         408.511       26462.591   0.050       -0.020
   24   24    1   27   11   26              26045.660         417.062       26462.722   0.050        0.111
   24   24    1   27   11   28              26040.830         421.796       26462.626   0.050        0.015
   24   24    1   29    6   28              26157.240         322.003       26479.243   0.050        0.050
   24   24    1   29    6   30              26149.320         329.858       26479.178   0.050       -0.014
   24   24    1   29    7   28              26130.770         348.460       26479.230   0.050        0.038
   24   24    1   29    7   30              26123.410         355.827       26479.237   0.050        0.045
   24   24    1   29    8   28              26107.500         371.746       26479.246   0.050        0.054
   24   24    1   29    8   30              26100.710         378.594       26479.304   0.050        0.111
   24   24    1   29    9   28              26087.350         391.792       26479.142   0.050       -0.050
   24   24    1   29    9   30              26081.120         398.076       26479.196   0.050        0.004
   24   24    1   29   10   28              26070.710         408.511       26479.221   0.050        0.029
   24   24    1   29   10   30              26065.047         414.171       26479.218   0.040        0.025
   24   24    1   29   11   28              26057.460         421.796       26479.256   0.050        0.064
   24   24    1   29   11   30              26052.530         426.740       26479.270   0.050        0.078
   24   24    1   31    6   30              26167.050         329.858       26496.908   0.050       -0.019
   24   24    1   31    6   32              26158.740         338.185       26496.925   0.050       -0.002
   24   24    1   31    7   30              26141.110         355.827       26496.937   0.050        0.011
   24   24    1   31    7   32              26133.390         363.625       26497.015   0.050        0.088
   24   24    1   31    8   30              26118.340         378.594       26496.934   0.050        0.007
   24   24    1   31    8   32              26111.110         385.825       26496.935   0.050        0.008
   24   24    1   31    9   30              26098.820         398.076       26496.896   0.050       -0.031
   24   24    1   31    9   32              26092.250         404.689       26496.939   0.050        0.012
   24   24    1   31   10   30              26082.820         414.171       26496.991   0.050        0.064
   24   24    1   31   10   32              26076.750         420.091       26496.841   0.050       -0.086
   24   24    1   31   11   30              26070.224         426.740       26496.964   0.050        0.037
   24   24    1   33    6   32              26177.571         338.185       26515.756   0.030       -0.057
   24   24    1   33    6   34              26168.950         346.969       26515.919   0.050        0.107
   24   24    1   33    7   32              26152.070         363.625       26515.695   0.050       -0.118
   24   24    1   33    7   34              26143.870         371.837       26515.707   0.050       -0.106
   24   24    1   33    8   32              26130.010         385.825       26515.835   0.050        0.022
   24   24    1   33    8   34              26122.420         393.420       26515.840   0.050        0.028
   24   24    1   33    9   32              26111.110         404.689       26515.799   0.050       -0.014
   24   24    1   33    9   34              26104.220         411.606       26515.826   0.050        0.013
   24   24    1   33   10   32              26095.780         420.091       26515.871   0.050        0.059
   24   24    1   33   11   34              26078.790         437.063       26515.853   0.050        0.040
   24   24    1   35    6   34              26188.932         346.969       26535.901   0.050        0.054
   24   24    1   35    8   34              26142.380         393.420       26535.800   0.050       -0.047
   24   24    1   35    8   36              26134.510         401.357       26535.867   0.050        0.020
   24   24    1   35    9   34              26124.280         411.606       26535.886   0.050        0.039
   24   24    1   35    9   36              26117.000         418.797       26535.797   0.050       -0.050
   24   24    1   35   10   34              26109.640         426.237       26535.877   0.050        0.030
   24   24    1   35   10   36              26103.380         432.564       26535.944   0.050        0.097
   24   24    1   35   11   34              26098.820         437.063       26535.883   0.050        0.036
   24   24    1   37    6   36              26200.900         356.196       26557.096   0.050        0.068
   24   24    1   37    7   38              26167.565         389.428       26556.993   0.050       -0.035
   24   24    1   37    8   36              26155.650         401.357       26557.007   0.030       -0.022
   24   24    1   37    9   36              26138.250         418.797       26557.047   0.050        0.019
   24   24    1   37    9   38              26130.770         426.227       26556.997   0.050       -0.031
   24   24    1   37   10   36              26124.543         432.564       26557.107   0.030        0.079
   24   24    1   39    6   38              26213.530         365.849       26579.379   0.050        0.025
   24   24    1   39    6   40              26203.430         375.908       26579.338   0.050       -0.016
   24   24    1   39    7   38              26189.920         389.428       26579.348   0.050       -0.006
   24   24    1   39    7   40              26180.630         398.765       26579.395   0.050        0.041
   24   24    1   39    8   38              26169.780         409.610       26579.390   0.050        0.036
   24   24    1   39    8   40              26161.290         418.149       26579.439   0.050        0.085
   24   24    1   39    9   38              26153.090         426.227       26579.317   0.050       -0.037
   24   24    1   39    9   40              26145.530         433.851       26579.381   0.050        0.027
   24   24    1   41    6   40              26226.980         375.908       26602.888   0.050        0.067
   24   24    1   41    6   42              26216.513         386.352       26602.866   0.050        0.045
   24   24    1   41    8   40              26184.750         418.149       26602.899   0.050        0.078
   24   24    1   41    8   42              26175.870         426.937       26602.807   0.050       -0.014
   24   24    1   41    9   40              26168.950         433.851       26602.801   0.050       -0.020
   24   24    1   41    9   42              26161.290         441.611       26602.901   0.050        0.080
   24   24    1   43    6   42              26241.120         386.352       26627.472   0.050        0.046
   24   24    1   43    6   44              26230.220         397.158       26627.378   0.050       -0.049
   24   24    1   43    9   42              26185.840         441.611       26627.451   0.050        0.024
   24   24    2    9    7   10              26248.130         303.415       26551.545   0.050        0.000
   24   24    2    9    8   10              26221.866         329.623       26551.489   0.060       -0.055
   24   24    2    9    9   10              26198.690         352.782       26551.472   0.050       -0.072
   24   24    2    9   11   10              26161.620         389.851       26551.471   0.050       -0.074
   24   24    2    9   12   10              26147.850         403.733       26551.583   0.050        0.039
   24   24    2    9   13   10              26137.000         414.539       26551.539   0.300       -0.005
   24   24    2   11    7   10              26254.160         303.415       26557.575   0.050       -0.045
   24   24    2   11    7   12              26251.200         306.427       26557.627   0.050        0.007
   24   24    2   11    8   10              26228.030         329.623       26557.653   0.050        0.033
   24   24    2   11    8   12              26225.150         332.452       26557.602   0.050       -0.019
   24   24    2   11    9   10              26204.860         352.782       26557.642   0.050        0.022
   24   24    2   11    9   12              26202.170         355.417       26557.587   0.050       -0.033
   24   24    2   11   10   10              26184.750         372.865       26557.615   0.050       -0.005
   24   24    2   11   10   12              26182.270         375.294       26557.564   0.050       -0.056
   24   24    2   11   11   10              26167.790         389.851       26557.641   0.050        0.021
   24   24    2   11   11   12              26165.460         392.058       26557.518   0.050       -0.102
   24   24    2   11   12   10              26153.870         403.733       26557.603   0.050       -0.017
   24   24    2   11   12   12              26151.930         405.700       26557.630   0.050        0.010
   24   24    2   11   13   10              26143.050         414.539       26557.589   0.300       -0.031
   24   24    2   11   13   12              26141.350         416.241       26557.591   0.300       -0.029
   24   24    2   13    3   14              26388.339         176.451       26564.790   0.029       -0.062
   24   24    2   13    5   14              26315.680         249.232       26564.912   0.050        0.061
   24   24    2   13    6   12              26287.471         277.370       26564.840   0.040       -0.011
   24   24    2   13    6   14              26283.690         281.103       26564.793   0.050       -0.059
   24   24    2   13    7   12              26258.430         306.427       26564.857   0.050        0.005
   24   24    2   13    7   14              26254.970         309.953       26564.923   0.050        0.071
   24   24    2   13    8   12              26232.430         332.452       26564.882   0.050        0.030
   24   24    2   13    9   12              26209.380         355.417       26564.797   0.050       -0.055
   24   24    2   13    9   14              26206.290         358.497       26564.787   0.050       -0.065
   24   24    2   13   10   12              26189.490         375.294       26564.784   0.050       -0.068
   24   24    2   13   10   14              26186.720         378.130       26564.850   0.050       -0.002
   24   24    2   13   11   12              26172.790         392.058       26564.848   0.050       -0.004
   24   24    2   13   11   14              26170.170         394.631       26564.801   0.050       -0.051
   24   24    2   13   12   14              26156.870         407.986       26564.856   0.050        0.005
   24   24    2   13   13   12              26148.640         416.241       26564.881   0.300        0.030
   24   24    2   13   13   14              26146.710         418.210       26564.920   0.300        0.069
   24   24    2   15    5   14              26323.990         249.232       26573.222   0.050       -0.016
   24   24    2   15    5   16              26319.434         253.737       26573.171   0.030       -0.067
   24   24    2   15    6   14              26292.220         281.103       26573.323   0.050        0.085
   24   24    2   15    6   16              26287.810         285.377       26573.187   0.050       -0.051
   24   24    2   15    7   14              26263.340         309.953       26573.293   0.050        0.055
   24   24    2   15    8   14              26237.430         335.760       26573.190   0.050       -0.048
   24   24    2   15    8   16              26233.650         339.543       26573.193   0.050       -0.044
   24   24    2   15    9   14              26214.700         358.497       26573.197   0.050       -0.041
   24   24    2   15    9   16              26211.160         362.015       26573.175   0.050       -0.063
   24   24    2   15   10   14              26195.080         378.130       26573.210   0.050       -0.028
   24   24    2   15   10   16              26191.860         381.365       26573.225   0.050       -0.013
   24   24    2   15   11   14              26178.580         394.631       26573.211   0.050       -0.027
   24   24    2   15   11   16              26175.700         397.560       26573.260   0.050        0.022
   24   24    2   15   12   14              26165.280         407.986       26573.266   0.050        0.028
   24   24    2   15   12   16              26162.720         410.579       26573.299   0.050        0.062
   24   24    2   15   13   14              26155.360         418.210       26573.570   0.300        0.333
   24   24    2   15   13   16              26152.810         420.431       26573.241   0.300        0.003
   24   24    2   17    3   16              26401.387         181.402       26582.789   0.040        0.011
   24   24    2   17    4   18              26358.400         224.406       26582.806   0.050        0.028
   24   24    2   17    5   16              26329.030         253.737       26582.767   0.050       -0.011
   24   24    2   17    5   18              26323.990         258.808       26582.798   0.050        0.020
   24   24    2   17    6   16              26297.410         285.377       26582.787   0.050        0.009
   24   24    2   17    6   18              26292.500         290.185       26582.685   0.050       -0.093
   24   24    2   17    7   16              26268.720         313.987       26582.707   0.050       -0.071
   24   24    2   17    7   18              26264.260         318.523       26582.783   0.050        0.005
   24   24    2   17    8   16              26243.200         339.543       26582.743   0.050       -0.035
   24   24    2   17    9   16              26220.760         362.015       26582.775   0.050       -0.003
   24   24    2   17    9   18              26216.761         365.963       26582.724   0.035       -0.054
   24   24    2   17   10   16              26201.340         381.365       26582.705   0.050       -0.074
   24   24    2   17   10   18              26197.750         384.989       26582.739   0.050       -0.039
   24   24    2   17   11   16              26185.220         397.560       26582.780   0.050        0.002
   24   24    2   17   11   18              26181.910         400.833       26582.743   0.050       -0.035
   24   24    2   17   12   16              26172.150         410.579       26582.729   0.050       -0.049
   24   24    2   17   12   18              26169.300         413.466       26582.766   0.050       -0.013
   24   24    2   17   13   16              26162.720         420.431       26583.151   0.300        0.373
   24   24    2   17   13   18              26160.040         422.882       26582.922   0.300        0.144
   24   24    2   19    3   18              26406.420         186.979       26593.399   0.050       -0.072
   24   24    2   19    3   20              26400.240         193.177       26593.417   0.050       -0.054
   24   24    2   19    4   18              26369.019         224.406       26593.426   0.020       -0.045
   24   24    2   19    4   20              26363.135         230.324       26593.458   0.040       -0.012
   24   24    2   19    5   18              26334.670         258.808       26593.478   0.050        0.007
   24   24    2   19    5   20              26329.030         264.440       26593.470   0.050       -0.001
   24   24    2   19    6   18              26303.210         290.185       26593.395   0.050       -0.076
   24   24    2   19    6   20              26297.920         295.522       26593.442   0.050       -0.029
   24   24    2   19    7   18              26274.960         318.523       26593.483   0.050        0.012
   24   24    2   19    7   20              26269.890         323.554       26593.444   0.050       -0.026
   24   24    2   19    8   18              26249.790         343.794       26593.584   0.050        0.114
   24   24    2   19    8   20              26244.930         348.505       26593.435   0.050       -0.036
   24   24    2   19    9   18              26227.490         365.963       26593.453   0.050       -0.017
   24   24    2   19    9   20              26223.110         370.334       26593.444   0.050       -0.027
   24   24    2   19   10   18              26208.520         384.989       26593.509   0.050        0.039
   24   24    2   19   10   20              26204.500         388.993       26593.493   0.050        0.023
   24   24    2   19   11   18              26192.620         400.833       26593.453   0.050       -0.018
   24   24    2   19   11   20              26188.970         404.438       26593.408   0.050       -0.063
   24   24    2   19   12   20              26176.850         416.627       26593.477   0.050        0.006
   24   24    2   19   13   18              26170.780         422.882       26593.662   0.300        0.191
   24   24    2   19   13   20              26168.250         425.539       26593.789   0.300        0.319
   24   24    2   21    3   20              26412.140         193.177       26605.317   0.050        0.002
   24   24    2   21    4   22              26368.500         236.826       26605.326   0.050        0.011
   24   24    2   21    5   20              26340.910         264.440       26605.350   0.050        0.035
   24   24    2   21    5   22              26334.670         270.625       26605.295   0.050       -0.020
   24   24    2   21    6   20              26309.770         295.522       26605.292   0.050       -0.023
   24   24    2   21    6   22              26303.940         301.381       26605.321   0.050        0.006
   24   24    2   21    7   20              26281.780         323.554       26605.334   0.050        0.019
   24   24    2   21    7   22              26276.190         329.073       26605.263   0.050       -0.052
   24   24    2   21    8   20              26256.760         348.505       26605.265   0.050       -0.050
   24   24    2   21    8   22              26251.650         353.667       26605.317   0.050        0.002
   24   24    2   21    9   20              26234.960         370.334       26605.294   0.050       -0.022
   24   24    2   21    9   22              26230.220         375.114       26605.334   0.050        0.019
   24   24    2   21   10   20              26216.280         388.993       26605.273   0.050       -0.042
   24   24    2   21   10   22              26211.920         393.364       26605.284   0.050       -0.032
   24   24    2   21   11   20              26200.900         404.438       26605.338   0.050        0.023
   24   24    2   21   11   22              26196.960         408.358       26605.318   0.050        0.003
   24   24    2   21   12   22              26185.220         420.041       26605.261   0.050       -0.054
   24   24    2   21   13   20              26180.030         425.539       26605.569   0.300        0.254
   24   24    2   23    4   22              26381.450         236.826       26618.276   0.050       -0.033
   24   24    2   23    4   24              26374.340         243.906       26618.246   0.050       -0.063
   24   24    2   23    5   22              26347.730         270.625       26618.355   0.050        0.046
   24   24    2   23    5   24              26340.910         277.357       26618.267   0.050       -0.043
   24   24    2   23    6   22              26316.950         301.381       26618.331   0.050        0.022
   24   24    2   23    6   24              26310.570         307.754       26618.324   0.050        0.014
   24   24    2   23    7   22              26289.200         329.073       26618.273   0.050       -0.036
   24   24    2   23    7   24              26283.300         335.071       26618.371   0.050        0.062
   24   24    2   23    8   22              26264.620         353.667       26618.287   0.050       -0.023
   24   24    2   23    8   24              26259.080         359.269       26618.349   0.050        0.039
   24   24    2   23    9   22              26243.200         375.114       26618.314   0.050        0.005
   24   24    2   23    9   24              26237.990         380.294       26618.284   0.050       -0.025
   24   24    2   23   10   22              26224.990         393.364       26618.354   0.050        0.044
   24   24    2   23   10   24              26220.180         398.085       26618.265   0.050       -0.044
   24   24    2   23   11   22              26209.940         408.358       26618.298   0.050       -0.012
   24   24    2   23   11   24              26205.710         412.574       26618.284   0.050       -0.026
   24   24    2   23   12   22              26198.170         420.041       26618.211   0.050       -0.098
   24   24    2   23   12   24              26194.580         423.682       26618.262   0.050       -0.048
   24   24    2   25    3   24              26424.980         207.411       26632.391   0.050       -0.061
   24   24    2   25    4   24              26388.544         243.906       26632.451   0.020       -0.001
   24   24    2   25    5   26              26347.730         284.628       26632.358   0.050       -0.095
   24   24    2   25    6   24              26324.626         307.754       26632.380   0.050       -0.072
   24   24    2   25    6   26              26317.900         314.631       26632.531   0.050        0.079
   24   24    2   25    7   24              26297.410         335.071       26632.481   0.050        0.029
   24   24    2   25    7   26              26290.930         341.537       26632.467   0.050        0.015
   24   24    2   25    8   24              26273.220         359.269       26632.489   0.050        0.037
   24   24    2   25    8   26              26267.140         365.300       26632.440   0.050       -0.013
   24   24    2   25    9   24              26252.140         380.294       26632.434   0.050       -0.018
   24   24    2   25    9   26              26246.590         385.859       26632.449   0.050       -0.003
   24   24    2   25   10   24              26234.380         398.085       26632.465   0.050        0.013
   24   24    2   25   10   26              26229.220         403.141       26632.361   0.050       -0.091
   24   24    2   25   11   24              26219.920         412.574       26632.494   0.050        0.042
   24   24    2   25   11   26              26215.400         417.062       26632.462   0.050        0.010
   24   24    2   25   12   24              26208.710         423.682       26632.392   0.050       -0.060
   24   24    2   27    3   28              26423.720         224.052       26647.772   0.050        0.030
   24   24    2   27    4   26              26396.191         251.558       26647.749   0.030        0.008
   24   24    2   27    4   28              26387.890         259.772       26647.662   0.050       -0.080
   24   24    2   27    5   26              26363.134         284.628       26647.762   0.030        0.020
   24   24    2   27    5   28              26355.230         292.428       26647.658   0.050       -0.084
   24   24    2   27    6   28              26325.830         322.003       26647.833   0.050        0.091
   24   24    2   27    7   26              26306.220         341.537       26647.757   0.050        0.015
   24   24    2   27    7   28              26299.270         348.460       26647.730   0.050       -0.012
   24   24    2   27    8   26              26282.450         365.300       26647.750   0.050        0.008
   24   24    2   27    9   28              26255.928         391.792       26647.720   0.030       -0.022
   24   24    2   27   10   26              26244.630         403.141       26647.771   0.050        0.030
   24   24    2   27   11   26              26230.660         417.062       26647.722   0.050       -0.019
   24   24    2   27   11   28              26225.920         421.796       26647.716   0.050       -0.026
   24   24    2   29    9   30              26266.112         398.076       26664.188   0.015        0.012
   24   24    2   29    3   28              26440.030         224.052       26664.082   0.050       -0.094
   24   24    2   29    3   30              26430.884         233.255       26664.139   0.020       -0.037
   24   24    2   29    4   30              26395.650         268.539       26664.189   0.050        0.013
   24   24    2   29    5   28              26371.800         292.428       26664.228   0.050        0.052
   24   24    2   29    5   30              26363.460         300.748       26664.208   0.020        0.032
   24   24    2   29    6   28              26342.170         322.003       26664.173   0.050       -0.004
   24   24    2   29    6   30              26334.350         329.858       26664.208   0.050        0.032
   24   24    2   29    7   28              26315.680         348.460       26664.140   0.050       -0.036
   24   24    2   29    7   30              26308.390         355.827       26664.217   0.050        0.041
   24   24    2   29    8   28              26292.500         371.746       26664.246   0.050        0.070
   24   24    2   29    8   30              26285.610         378.594       26664.204   0.050        0.028
   24   24    2   29    9   28              26272.360         391.792       26664.152   0.050       -0.024
   24   24    2   29    9   30              26266.090         398.076       26664.166   0.050       -0.010
   24   24    2   29   10   28              26255.730         408.511       26664.241   0.050        0.065
   24   24    2   29   11   28              26242.330         421.796       26664.126   0.050       -0.050
   24   24    2   29   11   30              26237.430         426.740       26664.170   0.050       -0.006
   24   24    2   31    3   32              26438.630         243.035       26681.665   0.050       -0.088
   24   24    2   31    4   32              26403.900         277.850       26681.750   0.050       -0.003
   24   24    2   31    5   30              26381.050         300.748       26681.798   0.050        0.044
   24   24    2   31    5   32              26372.210         309.577       26681.787   0.050        0.033
   24   24    2   31    6   30              26351.890         329.858       26681.748   0.050       -0.006
   24   24    2   31    6   32              26343.540         338.185       26681.725   0.050       -0.029
   24   24    2   31    7   30              26325.929         355.827       26681.756   0.020        0.003
   24   24    2   31    8   30              26303.210         378.594       26681.804   0.050        0.050
   24   24    2   31    8   32              26295.900         385.825       26681.725   0.050       -0.029
   24   24    2   31    9   30              26283.690         398.076       26681.766   0.050        0.012
   24   24    2   31    9   32              26277.090         404.689       26681.779   0.050        0.025
   24   24    2   31   10   30              26267.570         414.171       26681.741   0.050       -0.013
   24   24    2   31   11   30              26254.970         426.740       26681.710   0.050       -0.044
   24   24    2   31   11   32              26249.920         431.849       26681.769   0.050        0.015
   24   24    2   33    5   32              26390.870         309.577       26700.447   0.050       -0.025
   24   24    2   33    5   34              26381.573         318.902       26700.475   0.050        0.003
   24   24    2   33    6   32              26362.290         338.185       26700.475   0.050        0.003
   24   24    2   33    6   34              26353.550         346.969       26700.519   0.050        0.047
   24   24    2   33    7   32              26336.880         363.625       26700.505   0.050        0.033
   24   24    2   33    7   34              26328.670         371.837       26700.507   0.050        0.035
   24   24    2   33    8   32              26314.660         385.825       26700.485   0.050        0.013
   24   24    2   33    8   34              26307.080         393.420       26700.500   0.050        0.028
   24   24    2   33    9   34              26288.920         411.606       26700.526   0.050        0.054
   24   24    2   33   10   32              26280.440         420.091       26700.531   0.050        0.059
   24   24    2   33   10   34              26274.260         426.237       26700.497   0.050        0.025
   24   24    2   33   11   34              26263.340         437.063       26700.403   0.050       -0.070
   24   24    2   35    4   34              26432.610         287.694       26720.304   0.050       -0.025
   24   24    2   35    4   36              26422.350         298.059       26720.409   0.050        0.080
   24   24    2   35    5   34              26401.400         318.902       26720.302   0.015       -0.027
   24   24    2   35    5   36              26391.700         328.711       26720.411   0.050        0.082
   24   24    2   35    6   34              26373.310         346.969       26720.279   0.050       -0.050
   24   24    2   35    6   36              26364.120         356.196       26720.316   0.050       -0.013
   24   24    2   35    7   34              26348.490         371.837       26720.327   0.050       -0.003
   24   24    2   35    7   36              26339.950         380.445       26720.395   0.050        0.066
   24   24    2   35    8   34              26326.900         393.420       26720.320   0.050       -0.009
   24   24    2   35    8   36              26318.970         401.357       26720.327   0.050       -0.002
   24   24    2   35    9   34              26308.750         411.606       26720.356   0.050        0.027
   24   24    2   35    9   36              26301.550         418.797       26720.347   0.050        0.018
   24   24    2   35   10   34              26294.100         426.237       26720.337   0.050        0.008
   24   24    2   35   10   36              26287.810         432.564       26720.374   0.050        0.045
   24   24    2   35   11   34              26283.300         437.063       26720.363   0.050        0.033
   24   24    2   37    7   36              26360.891         380.445       26741.335   0.040        0.013
   24   24    2   37    4   36              26443.200         298.059       26741.259   0.050       -0.063
   24   24    2   37    4   38              26432.490         308.932       26741.422   0.050        0.100
   24   24    2   37    5   36              26412.610         328.711       26741.322   0.028       -0.001
   24   24    2   37    5   38              26402.293         338.989       26741.283   0.056       -0.040
   24   24    2   37    6   36              26385.110         356.196       26741.306   0.050       -0.016
   24   24    2   37    6   38              26375.520         365.849       26741.369   0.050        0.046
   24   24    2   37    7   36              26360.900         380.445       26741.345   0.050        0.022
   24   24    2   37    7   38              26351.890         389.428       26741.318   0.050       -0.004
   24   24    2   37    8   36              26339.950         401.357       26741.307   0.050       -0.016
   24   24    2   37    8   38              26331.710         409.610       26741.320   0.050       -0.002
   24   24    2   37    9   36              26322.540         418.797       26741.337   0.050        0.014
   24   24    2   37    9   38              26315.110         426.227       26741.337   0.050        0.014
   24   24    2   37   10   36              26308.750         432.564       26741.314   0.050       -0.008
   24   24    2   39    4   38              26454.504         308.932       26763.437   0.030       -0.014
   24   24    2   39    4   40              26443.200         320.299       26763.499   0.050        0.049
   24   24    2   39    5   38              26424.460         338.989       26763.449   0.050       -0.001
   24   24    2   39    6   38              26397.620         365.849       26763.469   0.050        0.019
   24   24    2   39    6   40              26387.630         375.908       26763.538   0.050        0.088
   24   24    2   39    7   38              26374.030         389.428       26763.458   0.050        0.008
   24   24    2   39    7   40              26364.690         398.765       26763.455   0.050        0.005
   24   24    2   39    8   38              26353.840         409.610       26763.450   0.050        0.000
   24   24    2   39    9   38              26337.220         426.227       26763.447   0.050       -0.003
   24   24    2   39    9   40              26329.590         433.851       26763.441   0.050       -0.009
   24   24    2   39   10   38              26324.505         439.013       26763.519   0.050        0.069
   24   24    2   41    4   40              26466.405         320.299       26786.704   0.030       -0.005
   24   24    2   41    4   42              26454.627         332.144       26786.771   0.030        0.062
   24   24    2   41    5   40              26436.940         349.720       26786.660   0.050       -0.049
   24   24    2   41    5   42              26425.900         360.886       26786.786   0.050        0.077
   24   24    2   41    6   40              26410.861         375.908       26786.769   0.088        0.060
   24   24    2   41    6   42              26400.333         386.352       26786.685   0.050       -0.023
   24   24    2   41    7   40              26387.933         398.765       26786.698   0.030       -0.011
   24   24    2   41    7   42              26378.320         408.427       26786.747   0.050        0.038
   24   24    2   41    8   40              26368.500         418.149       26786.649   0.050       -0.060
   24   24    2   41    8   42              26359.710         426.937       26786.647   0.050       -0.062
   24   24    2   41    9   40              26352.840         433.851       26786.691   0.050       -0.018
   24   24    2   43    5   42              26450.120         360.886       26811.006   0.050       -0.090
   24   24    2   43    5   44              26438.630         372.466       26811.096   0.050        0.000
   24   24    2   43    6   42              26424.750         386.352       26811.102   0.050        0.007
   24   24    2   43    7   42              26402.705         408.427       26811.132   0.054        0.036
   24   24    2   43    7   44              26392.730         418.383       26811.113   0.050        0.018
   24   24    2   43    8   42              26384.110         426.937       26811.047   0.050       -0.049
   24   24    2   43    8   44              26375.180         435.929       26811.109   0.050        0.013
   24   24    2   43    9   42              26369.450         441.611       26811.061   0.050       -0.035
   24   24    2   45    5   44              26464.120         372.466       26836.586   0.050       -0.022
   24   24    2   45    5   46              26452.170         384.439       26836.609   0.050        0.001
   24   24    2   45    6   44              26439.470         397.158       26836.628   0.050        0.019
   24   24    2   45    7   44              26418.200         418.383       26836.583   0.050       -0.025
   24   24    3    9    7   10              26431.810         303.415       26735.225   0.050       -0.019
   24   24    3    9    8   10              26405.580         329.623       26735.203   0.050       -0.040
   24   24    3    9    9   10              26382.460         352.782       26735.242   0.050       -0.001
   24   24    3   11    6   12              26463.930         277.370       26741.300   0.050        0.035
   24   24    3   11    7   10              26437.800         303.415       26741.215   0.050       -0.050
   24   24    3   11    7   12              26434.892         306.427       26741.319   0.030        0.055
   24   24    3   11    8   10              26411.660         329.623       26741.283   0.050        0.018
   24   24    3   11    8   12              26408.786         332.452       26741.238   0.020       -0.027
   24   24    3   11    9   10              26388.525         352.782       26741.307   0.055        0.043
   24   24    3   11    9   12              26385.880         355.417       26741.297   0.050        0.032
   24   24    3   13    3   14              26571.904         176.451       26748.355   0.050       -0.077
   24   24    3   13    6   14              26467.318         281.103       26748.421   0.020       -0.010
   24   24    3   13    7   12              26442.050         306.427       26748.477   0.050        0.046
   24   24    3   13    7   14              26438.460         309.953       26748.413   0.050       -0.019
   24   24    3   13    8   12              26415.950         332.452       26748.402   0.050       -0.030
   24   24    3   13    8   14              26412.677         335.760       26748.438   0.030        0.006
   24   24    3   13    9   12              26392.990         355.417       26748.407   0.050       -0.025
   24   24    3   13    9   14              26389.910         358.497       26748.407   0.050       -0.025
   24   24    3   13   10   14              26370.290         378.130       26748.420   0.050       -0.012
   24   24    3   15    2   14              26621.279         135.511       26756.790   0.020        0.048
   24   24    3   15    3   14              26580.292         176.451       26756.742   0.030        0.000
   24   24    3   15    3   16              26575.360         181.402       26756.762   0.050        0.020
   24   24    3   15    4   14              26542.355         214.350       26756.705   0.030       -0.038
   24   24    3   15    4   16              26537.760         219.080       26756.840   0.050        0.098
   24   24    3   15    5   16              26503.030         253.737       26756.767   0.050        0.025
   24   24    3   15    6   14              26475.720         281.103       26756.823   0.050        0.080
   24   24    3   15    6   16              26471.270         285.377       26756.647   0.050       -0.096
   24   24    3   15    7   14              26446.790         309.953       26756.743   0.050        0.000
   24   24    3   15    7   16              26442.770         313.987       26756.757   0.050        0.014
   24   24    3   15    8   14              26421.020         335.760       26756.780   0.050        0.038
   24   24    3   15    8   16              26417.230         339.543       26756.773   0.050        0.031
   24   24    3   15    9   14              26398.270         358.497       26756.767   0.050        0.024
   24   24    3   15    9   16              26394.690         362.015       26756.705   0.050       -0.038
   24   24    3   15   10   14              26378.560         378.130       26756.690   0.050       -0.053
   24   24    3   15   10   16              26375.370         381.365       26756.735   0.050       -0.008
   24   24    3   17    3   16              26584.720         181.402       26766.122   0.050       -0.075
   24   24    3   17    3   18              26579.240         186.979       26766.219   0.050        0.022
   24   24    3   17    4   16              26547.070         219.080       26766.150   0.050       -0.047
   24   24    3   17    4   18              26541.800         224.406       26766.206   0.050        0.009
   24   24    3   17    5   16              26512.430         253.737       26766.167   0.050       -0.030
   24   24    3   17    5   18              26507.460         258.808       26766.268   0.050        0.071
   24   24    3   17    6   16              26480.880         285.377       26766.257   0.050        0.059
   24   24    3   17    6   18              26476.040         290.185       26766.225   0.050        0.028
   24   24    3   17    7   16              26452.170         313.987       26766.157   0.050       -0.041
   24   24    3   17    7   18              26447.690         318.523       26766.213   0.050        0.016
   24   24    3   17    8   16              26426.664         339.543       26766.208   0.030        0.011
   24   24    3   17    8   18              26422.383         343.794       26766.177   0.030       -0.020
   24   24    3   17    9   16              26404.250         362.015       26766.265   0.050        0.068
   24   24    3   17    9   18              26400.240         365.963       26766.203   0.050        0.006
   24   24    3   17   10   16              26384.800         381.365       26766.165   0.050       -0.033
   24   24    3   19    3   18              26589.775         186.979       26776.754   0.040       -0.040
   24   24    3   19    3   20              26583.594         193.177       26776.771   0.030       -0.023
   24   24    3   19    4   18              26552.344         224.406       26776.750   0.030       -0.044
   24   24    3   19    4   20              26546.370         230.324       26776.694   0.050       -0.101
   24   24    3   19    5   18              26517.940         258.808       26776.748   0.050       -0.046
   24   24    3   19    5   20              26512.430         264.440       26776.870   0.050        0.075
   24   24    3   19    6   18              26486.650         290.185       26776.835   0.050        0.041
   24   24    3   19    6   20              26481.230         295.522       26776.752   0.050       -0.042
   24   24    3   19    7   18              26458.250         318.523       26776.773   0.050       -0.021
   24   24    3   19    7   20              26453.190         323.554       26776.744   0.050       -0.050
   24   24    3   19    8   18              26432.951         343.794       26776.746   0.050       -0.049
   24   24    3   19    8   20              26428.288         348.505       26776.793   0.060       -0.002
   24   24    3   19    9   18              26410.885         365.963       26776.849   0.030        0.055
   24   24    3   19    9   20              26406.448         370.334       26776.782   0.020       -0.012
   24   24    3   19   10   18              26391.730         384.989       26776.719   0.050       -0.075
   24   24    3   19   10   20              26387.787         388.993       26776.781   0.030       -0.014
   24   24    3   21    3   20              26595.310         193.177       26788.487   0.050       -0.045
   24   24    3   21    3   22              26588.530         199.990       26788.520   0.050       -0.013
   24   24    3   21    4   20              26558.199         230.324       26788.522   0.030       -0.010
   24   24    3   21    4   22              26551.724         236.826       26788.550   0.020        0.018
   24   24    3   21    5   20              26524.060         264.440       26788.500   0.050       -0.033
   24   24    3   21    5   22              26517.940         270.625       26788.565   0.050        0.033
   24   24    3   21    6   20              26493.070         295.522       26788.592   0.050        0.060
   24   24    3   21    6   22              26487.060         301.381       26788.441   0.050       -0.091
   24   24    3   21    7   20              26465.000         323.554       26788.554   0.050        0.022
   24   24    3   21    7   22              26459.510         329.073       26788.583   0.050        0.051
   24   24    3   21    8   20              26440.030         348.505       26788.535   0.050        0.003
   24   24    3   21    8   22              26434.869         353.667       26788.535   0.030        0.003
   24   24    3   21    9   20              26418.200         370.334       26788.534   0.050        0.001
   24   24    3   21    9   22              26413.408         375.114       26788.523   0.025       -0.009
   24   24    3   21   10   20              26399.510         388.993       26788.503   0.050       -0.029
   24   24    3   21   10   22              26395.190         393.364       26788.554   0.050        0.021
   24   24    3   23    3   22              26601.495         199.990       26801.485   0.050        0.075
   24   24    3   23    3   24              26594.000         207.411       26801.411   0.050        0.001
   24   24    3   23    4   22              26564.600         236.826       26801.425   0.020        0.016
   24   24    3   23    4   24              26557.522         243.906       26801.428   0.020        0.018
   24   24    3   23    5   22              26530.780         270.625       26801.405   0.050       -0.005
   24   24    3   23    5   24              26524.060         277.357       26801.417   0.050        0.007
   24   24    3   23    6   22              26500.080         301.381       26801.461   0.050        0.051
   24   24    3   23    6   24              26493.630         307.754       26801.384   0.050       -0.026
   24   24    3   23    7   22              26472.300         329.073       26801.373   0.050       -0.037
   24   24    3   23    7   24              26466.401         335.071       26801.472   0.067        0.062
   24   24    3   23    8   22              26447.690         353.667       26801.357   0.050       -0.053
   24   24    3   23    8   24              26442.050         359.269       26801.319   0.050       -0.091
   24   24    3   23    9   22              26426.350         375.114       26801.464   0.050        0.055
   24   24    3   23    9   24              26421.020         380.294       26801.314   0.050       -0.096
   24   24    3   23   10   22              26408.022         393.364       26801.386   0.023       -0.024
   24   24    3   23   10   24              26403.240         398.085       26801.325   0.050       -0.085
   24   24    3   25    3   24              26607.997         207.411       26815.408   0.040       -0.018
   24   24    3   25    3   26              26599.940         215.434       26815.374   0.050       -0.052
   24   24    3   25    4   24              26571.521         243.906       26815.427   0.030        0.001
   24   24    3   25    4   26              26563.864         251.558       26815.421   0.015       -0.005
   24   24    3   25    5   24              26538.130         277.357       26815.487   0.050        0.061
   24   24    3   25    5   26              26530.780         284.628       26815.408   0.050       -0.018
   24   24    3   25    6   24              26507.628         307.754       26815.381   0.030       -0.045
   24   24    3   25    6   26              26500.770         314.631       26815.401   0.050       -0.025
   24   24    3   25    7   24              26480.380         335.071       26815.451   0.050        0.025
   24   24    3   25    7   26              26473.880         341.537       26815.417   0.050       -0.009
   24   24    3   25    8   24              26456.100         359.269       26815.369   0.050       -0.057
   24   24    3   25    8   26              26450.120         365.300       26815.420   0.050       -0.006
   24   24    3   25    9   26              26429.500         385.859       26815.359   0.050       -0.067
   24   24    3   25   10   26              26412.270         403.141       26815.411   0.050       -0.015
   24   24    3   27    4   26              26579.061         251.558       26830.619   0.030        0.041
   24   24    3   27    5   28              26538.130         292.428       26830.558   0.050       -0.020
   24   24    3   27    6   26              26516.010         314.631       26830.641   0.050        0.063
   24   24    3   27    6   28              26508.550         322.003       26830.553   0.050       -0.026
   24   24    3   27    7   26              26489.090         341.537       26830.627   0.050        0.049
   24   24    3   27    7   28              26482.140         348.460       26830.600   0.050        0.022
   24   24    3   27    8   26              26465.350         365.300       26830.650   0.050        0.072
   24   24    3   27    8   28              26458.780         371.746       26830.526   0.050       -0.052
   24   24    3   27    9   26              26444.670         385.859       26830.529   0.050       -0.049
   24   24    3   27    9   28              26438.878         391.792       26830.670   0.030        0.092
   24   24    3   27   10   26              26427.470         403.141       26830.611   0.050        0.033
   24   24    3   29    3   28              26622.861         224.052       26846.913   0.030        0.048
   24   24    3   29    3   30              26613.610         233.255       26846.865   0.050        0.000
   24   24    3   29    4   28              26587.072         259.772       26846.844   0.030       -0.021
   24   24    3   29    4   30              26578.315         268.539       26846.854   0.030       -0.011
   24   24    3   29    5   28              26554.530         292.428       26846.958   0.050        0.093
   24   24    3   29    5   30              26546.118         300.748       26846.866   0.020        0.001
   24   24    3   29    6   28              26524.900         322.003       26846.903   0.050        0.038
   24   24    3   29    6   30              26517.010         329.858       26846.868   0.050        0.003
   24   24    3   29    7   28              26498.380         348.460       26846.840   0.050       -0.025
   24   24    3   29    7   30              26491.020         355.827       26846.847   0.050       -0.018
   24   24    3   29    8   28              26475.120         371.746       26846.866   0.050        0.001
   24   24    3   29    8   30              26468.238         378.594       26846.832   0.030       -0.033
   24   24    3   29    9   28              26455.020         391.792       26846.812   0.050       -0.053
   24   24    3   29    9   30              26448.750         398.076       26846.826   0.050       -0.039
   24   24    3   29   10   28              26438.315         408.511       26846.826   0.030       -0.039
   24   24    3   29   10   30              26432.624         414.171       26846.795   0.030       -0.070
   24   24    3   31    3   30              26630.950         233.255       26864.205   0.050       -0.079
   24   24    3   31    3   32              26621.190         243.035       26864.225   0.050       -0.059
   24   24    3   31    4   32              26586.461         277.850       26864.311   0.020        0.027
   24   24    3   31    5   30              26563.543         300.748       26864.291   0.015        0.006
   24   24    3   31    5   32              26554.710         309.577       26864.287   0.050        0.002
   24   24    3   31    6   30              26534.470         329.858       26864.328   0.050        0.044
   24   24    3   31    6   32              26526.150         338.185       26864.335   0.050        0.051
   24   24    3   31    7   30              26508.550         355.827       26864.377   0.050        0.093
   24   24    3   31    7   32              26500.700         363.625       26864.325   0.050        0.040
   24   24    3   31    8   30              26485.702         378.594       26864.296   0.030        0.011
   24   24    3   31    8   32              26478.430         385.825       26864.255   0.050       -0.030
   24   24    3   31    9   30              26466.164         398.076       26864.240   0.030       -0.045
   24   24    3   31    9   32              26459.510         404.689       26864.199   0.050       -0.086
   24   24    3   31   10   30              26450.120         414.171       26864.291   0.050        0.006
   24   24    3   31   10   32              26444.150         420.091       26864.241   0.050       -0.043
   24   24    3   33    3   32              26639.850         243.035       26882.886   0.030        0.051
   24   24    3   33    3   34              26629.501         253.382       26882.883   0.030        0.049
   24   24    3   33    4   32              26604.998         277.850       26882.849   0.020        0.014
   24   24    3   33    5   32              26573.271         309.577       26882.848   0.023        0.013
   24   24    3   33    5   34              26563.945         318.902       26882.848   0.030        0.013
   24   24    3   33    6   32              26544.630         338.185       26882.815   0.050       -0.020
   24   24    3   33    6   34              26535.800         346.969       26882.769   0.050       -0.065
   24   24    3   33    7   32              26519.150         363.625       26882.775   0.050       -0.060
   24   24    3   33    7   34              26511.030         371.837       26882.867   0.050        0.032
   24   24    3   33    8   32              26497.000         385.825       26882.825   0.050       -0.010
   24   24    3   33    8   34              26489.490         393.420       26882.910   0.050        0.075
   24   24    3   33   10   34              26456.609         426.237       26882.846   0.020        0.012
   24   24    3   35    3   34              26649.080         253.382       26902.462   0.050       -0.051
   24   24    3   35    3   36              26638.238         264.285       26902.523   0.020        0.010
   24   24    3   35    4   34              26614.840         287.694       26902.534   0.050        0.021
   24   24    3   35    4   36              26604.428         298.059       26902.487   0.030       -0.026
   24   24    3   35    5   34              26583.630         318.902       26902.532   0.050        0.019
   24   24    3   35    5   36              26573.860         328.711       26902.571   0.050        0.058
   24   24    3   35    6   34              26555.650         346.969       26902.619   0.050        0.106
   24   24    3   35    6   36              26546.370         356.196       26902.566   0.050        0.053
   24   24    3   35    7   34              26530.780         371.837       26902.617   0.050        0.104
   24   24    3   35    7   36              26522.020         380.445       26902.465   0.050       -0.048
   24   24    3   35    8   34              26509.010         393.420       26902.430   0.050       -0.083
   24   24    3   37    3   36              26659.060         264.285       26923.345   0.050        0.028
   24   24    3   37    3   38              26647.480         275.732       26923.212   0.050       -0.106
   24   24    3   37    4   36              26625.252         298.059       26923.311   0.020       -0.006
   24   24    3   37    4   38              26614.380         308.932       26923.312   0.050       -0.005
   24   24    3   37    5   36              26594.580         328.711       26923.291   0.050       -0.026
   24   24    3   37    5   38              26584.316         338.989       26923.306   0.030       -0.012
   24   24    3   37    6   36              26567.089         356.196       26923.285   0.021       -0.033
   24   24    3   37    6   38              26557.503         365.849       26923.352   0.049        0.035
   24   24    3   37    7   36              26542.920         380.445       26923.365   0.050        0.047
   24   24    3   37    7   38              26533.900         389.428       26923.328   0.050        0.011
   24   24    3   37    8   36              26521.970         401.357       26923.327   0.050        0.010
   24   24    3   37    8   38              26513.650         409.610       26923.260   0.050       -0.057
   24   24    3   39    4   40              26624.968         320.299       26945.268   0.020        0.022
   24   24    3   39    3   38              26669.550         275.732       26945.282   0.050        0.037
   24   24    3   39    3   40              26657.590         287.710       26945.300   0.050        0.055
   24   24    3   39    4   38              26636.300         308.932       26945.232   0.030       -0.013
   24   24    3   39    5   38              26606.210         338.989       26945.199   0.050       -0.046
   24   24    3   39    5   40              26595.577         349.720       26945.297   0.030        0.051
   24   24    3   39    6   38              26579.385         365.849       26945.235   0.030       -0.011
   24   24    3   39    7   38              26555.750         389.428       26945.178   0.050       -0.067
   24   24    3   39    7   40              26546.474         398.765       26945.239   0.030       -0.006
   24   24    3   39    8   38              26535.686         409.610       26945.296   0.030        0.050
   24   24    3   39    8   40              26527.090         418.149       26945.239   0.050       -0.007
   24   24    3   41    3   40              26680.614         287.710       26968.324   0.030        0.030
   24   24    3   41    3   42              26668.100         300.205       26968.305   0.050        0.011
   24   24    3   41    4   40              26647.990         320.299       26968.289   0.050       -0.005
   24   24    3   41    4   42              26636.155         332.144       26968.299   0.020        0.005
   24   24    3   41    5   40              26618.650         349.720       26968.370   0.050        0.076
   24   24    3   41    6   40              26592.390         375.908       26968.298   0.050        0.004
   24   24    3   41    6   42              26581.870         386.352       26968.222   0.050       -0.072
   24   24    3   41    7   40              26569.460         398.765       26968.225   0.050       -0.070
   24   24    3   41    7   42              26559.870         408.427       26968.297   0.050        0.002
   24   24    3   41    8   40              26550.127         418.149       26968.276   0.030       -0.018
   24   24    3   41    8   42              26541.390         426.937       26968.327   0.050        0.032
   24   24    3   43    3   42              26692.230         300.205       26992.435   0.050       -0.026
   24   24    3   43    3   44              26679.280         313.203       26992.483   0.030        0.021
   24   24    3   43    4   42              26660.270         332.144       26992.414   0.040       -0.048
   24   24    3   43    4   44              26647.990         344.450       26992.440   0.050       -0.022
   24   24    3   43    5   42              26631.550         360.886       26992.436   0.050       -0.026
   24   24    3   43    6   42              26606.124         386.352       26992.476   0.030        0.015
   24   24    3   43    6   44              26595.310         397.158       26992.468   0.050        0.006
   24   24    3   43    7   42              26584.070         408.427       26992.497   0.050        0.036
   24   24    3   43    8   42              26565.450         426.937       26992.387   0.050       -0.075
   24   24    3   43    8   44              26556.450         435.929       26992.379   0.050       -0.083
   24   24    3   45    3   44              26704.580         313.203       27017.783   0.050        0.039
   24   24    3   45    3   46              26691.000         326.685       27017.685   0.050       -0.058
   24   24    3   45    4   44              26673.293         344.450       27017.743   0.030       -0.001
   24   24    3   45    4   46              26660.490         357.197       27017.687   0.050       -0.056
   24   24    3   45    5   44              26645.300         372.466       27017.766   0.050        0.023
   24   24    3   45    5   46              26633.310         384.439       27017.749   0.015        0.006
   24   24    3   45    6   44              26620.608         397.158       27017.766   0.025        0.023
   24   24    3   45    6   46              26609.390         408.296       27017.686   0.050       -0.057
   24   24    3   45    7   44              26599.264         418.383       27017.647   0.050       -0.096
   24   24    3   45    8   44              26581.820         435.929       27017.749   0.050        0.005
   24   24    3   45    8   46              26572.710         445.068       27017.778   0.050        0.034
   24   24    3   47    3   46              26717.500         326.685       27044.185   0.050        0.048
   24   24    3   47    3   48              26703.521         340.635       27044.156   0.020        0.019
   24   24    3   47    4   46              26686.989         357.197       27044.186   0.030        0.049
   24   24    3   47    4   48              26673.769         370.366       27044.135   0.030       -0.003
   24   24    3   47    5   46              26659.680         384.439       27044.119   0.050       -0.019
   24   24    3   47    5   48              26647.350         396.779       27044.129   0.050       -0.008
   24   24    3   47    6   46              26635.788         408.296       27044.085   0.030       -0.053
   24   24    3   47    6   48              26624.438         419.736       27044.174   0.028        0.037
   24   24    3   47    8   46              26599.070         445.068       27044.138   0.050        0.000
   24   24    3   47    8   48              26589.917         454.276       27044.192   0.050        0.055
   24   24    3   49    4   50              26687.700         383.933       27071.633   0.022       -0.008
   24   24    3   49    7   50              26621.991         449.603       27071.595   0.040       -0.046
   24   24    3   53    6   54              26674.491         455.441       27129.932   0.030       -0.029
   24   24    4    9    3   10              26748.296         168.441       26916.737   0.050        0.062
   24   24    4   11    2   10              26795.484         127.149       26922.633   0.030       -0.008
   24   24    4   11    3   10              26754.210         168.441       26922.651   0.050        0.010
   24   24    4   11    3   12              26750.515         172.129       26922.644   0.030        0.002
   24   24    4   11    4   10              26715.956         206.696       26922.651   0.030        0.010
   24   24    4   13    2   12              26798.757         130.999       26929.756   0.030        0.013
   24   24    4   13    2   14              26794.277         135.511       26929.788   0.030        0.045
   24   24    4   13    3   12              26757.640         172.129       26929.769   0.050        0.026
   24   24    4   13    3   14              26753.320         176.451       26929.771   0.050        0.027
   24   24    4   13    4   12              26719.560         210.220       26929.780   0.050        0.037
   24   24    4   13    4   14              26715.370         214.350       26929.720   0.050       -0.024
   24   24    4   13    5   14              26680.515         249.232       26929.747   0.030        0.004
   24   24    4   13    6   12              26652.419         277.370       26929.789   0.030        0.046
   24   24    4   13    6   14              26648.610         281.103       26929.713   0.050       -0.030
   24   24    4   13    7   14              26619.810         309.953       26929.763   0.050        0.019
   24   24    4   13    8   14              26594.000         335.760       26929.760   0.050        0.017
   24   24    4   15    2   14              26802.409         135.511       26937.920   0.030        0.042
   24   24    4   15    2   16              26797.321         140.682       26938.003   0.030       -0.059
   24   24    4   15    3   14              26761.510         176.451       26937.961   0.050        0.024
   24   24    4   15    3   16              26756.613         181.402       26938.015   0.078       -0.019
   24   24    4   15    4   14              26723.670         214.350       26938.020   0.050        0.036
   24   24    4   15    4   16              26718.852         219.080       26937.932   0.030        0.041
   24   24    4   15    5   16              26684.290         253.737       26938.027   0.050       -0.047
   24   24    4   15    6   14              26656.950         281.103       26938.053   0.050        0.048
   24   24    4   15    6   16              26652.560         285.377       26937.937   0.050        0.074
   24   24    4   15    7   14              26627.970         309.953       26937.923   0.050       -0.043
   24   24    4   15    7   16              26623.950         313.987       26937.937   0.050       -0.057
   24   24    4   15    8   16              26598.400         339.543       26937.943   0.050       -0.043
   24   24    4   17    2   16              26806.672         140.682       26947.354   0.030       -0.036
   24   24    4   17    2   18              26800.855         146.507       26947.363   0.030        0.006
   24   24    4   17    3   16              26765.980         181.402       26947.382   0.050        0.015
   24   24    4   17    3   18              26760.357         186.979       26947.336   0.015        0.034
   24   24    4   17    4   16              26728.289         219.080       26947.369   0.020       -0.012
   24   24    4   17    4   18              26722.999         224.406       26947.406   0.030        0.021
   24   24    4   17    5   16              26693.674         253.737       26947.411   0.030        0.058
   24   24    4   17    5   18              26688.478         258.808       26947.286   0.040        0.063
   24   24    4   17    6   16              26662.060         285.377       26947.437   0.050       -0.062
   24   24    4   17    6   18              26657.180         290.185       26947.365   0.050        0.089
   24   24    4   17    7   16              26633.374         313.987       26947.360   0.030        0.017
   24   24    4   17    7   18              26628.750         318.523       26947.273   0.050        0.012
   24   24    4   17    8   18              26603.530         343.794       26947.324   0.050       -0.075
   24   24    4   19    2   18              26811.367         146.507       26957.874   0.030       -0.024
   24   24    4   19    2   20              26804.873         152.983       26957.855   0.030        0.026
   24   24    4   19    3   18              26770.855         186.979       26957.834   0.030        0.006
   24   24    4   19    3   20              26764.730         193.177       26957.907   0.050       -0.015
   24   24    4   19    4   18              26733.477         224.406       26957.883   0.020        0.058
   24   24    4   19    4   20              26727.541         230.324       26957.864   0.020        0.034
   24   24    4   19    5   18              26699.079         258.808       26957.888   0.020        0.016
   24   24    4   19    5   20              26693.460         264.440       26957.900   0.050        0.039
   24   24    4   19    6   18              26667.730         290.185       26957.915   0.050        0.051
   24   24    4   19    6   20              26662.310         295.522       26957.832   0.050        0.066
   24   24    4   19    7   18              26639.340         318.523       26957.863   0.050       -0.017
   24   24    4   19    7   20              26634.280         323.554       26957.834   0.050        0.014
   24   24    4   19    8   18              26614.100         343.794       26957.894   0.050       -0.014
   24   24    4   19    8   20              26609.390         348.505       26957.895   0.050        0.046
   24   24    4   21    2   20              26816.520         152.983       26969.502   0.020        0.046
   24   24    4   21    2   22              26809.431         160.102       26969.533   0.030        0.022
   24   24    4   21    3   20              26776.280         193.177       26969.457   0.050        0.052
   24   24    4   21    3   22              26769.514         199.990       26969.503   0.015       -0.024
   24   24    4   21    4   20              26739.167         230.324       26969.491   0.030        0.023
   24   24    4   21    4   22              26732.656         236.826       26969.482   0.020        0.011
   24   24    4   21    5   20              26705.010         264.440       26969.450   0.050        0.002
   24   24    4   21    5   22              26698.863         270.625       26969.488   0.020       -0.031
   24   24    4   21    6   20              26673.950         295.522       26969.472   0.050        0.008
   24   24    4   21    6   22              26668.100         301.381       26969.481   0.050       -0.008
   24   24    4   21    7   20              26646.020         323.554       26969.574   0.050        0.001
   24   24    4   21    8   20              26620.996         348.505       26969.501   0.040        0.094
   24   24    4   23    3   22              26782.268         199.990       26982.258   0.015        0.020
   24   24    4   23    4   22              26745.420         236.826       26982.246   0.030        0.016
   24   24    4   23    4   24              26738.352         243.906       26982.258   0.020        0.005
   24   24    4   23    5   22              26711.580         270.625       26982.205   0.050        0.017
   24   24    4   23    5   24              26704.890         277.357       26982.247   0.020       -0.036
   24   24    4   23    6   22              26680.875         301.381       26982.256   0.020        0.006
   24   24    4   23    6   24              26674.554         307.754       26982.308   0.053        0.015
   24   24    4   23    7   22              26653.100         329.073       26982.173   0.050        0.067
   24   24    4   23    8   22              26628.620         353.667       26982.287   0.050       -0.068
   24   24    4   23    8   24              26622.933         359.269       26982.201   0.030        0.045
   24   24    4   25    2   24              26828.260         167.860       26996.120   0.030       -0.040
   24   24    4   25    2   26              26819.836         176.251       26996.086   0.030       -0.009
   24   24    4   25    3   24              26788.751         207.411       26996.162   0.021       -0.043
   24   24    4   25    3   26              26780.710         215.434       26996.144   0.040        0.033
   24   24    4   25    4   24              26752.250         243.906       26996.157   0.020        0.014
   24   24    4   25    4   26              26744.598         251.558       26996.156   0.020        0.027
   24   24    4   25    5   24              26718.740         277.357       26996.097   0.044        0.026
   24   24    4   25    5   26              26711.580         284.628       26996.208   0.050       -0.033
   24   24    4   25    6   24              26688.363         307.754       26996.116   0.030        0.078
   24   24    4   25    6   26              26681.504         314.631       26996.135   0.020       -0.014
   24   24    4   25    7   24              26661.100         335.071       26996.171   0.050        0.005
   24   24    4   25    7   26              26654.590         341.537       26996.127   0.050        0.041
   24   24    4   25    8   24              26636.897         359.269       26996.166   0.040       -0.003
   24   24    4   25    8   26              26630.875         365.300       26996.174   0.040        0.036
   24   24    4   27   10   26              26607.976         403.141       27011.117   0.040        0.045
   24   24    4   27    2   26              26834.855         176.251       27011.106   0.030       -0.027
   24   24    4   27    2   28              26825.845         185.266       27011.111   0.030       -0.038
   24   24    4   27    3   26              26795.692         215.434       27011.126   0.015       -0.033
   24   24    4   27    3   28              26787.096         224.052       27011.148   0.020       -0.018
   24   24    4   27    4   26              26759.555         251.558       27011.113   0.020        0.004
   24   24    4   27    4   28              26751.410         259.772       27011.182   0.050       -0.031
   24   24    4   27    5   26              26726.512         284.628       27011.139   0.015        0.037
   24   24    4   27    5   28              26718.738         292.428       27011.166   0.098       -0.005
   24   24    4   27    6   26              26696.560         314.631       27011.191   0.050        0.022
   24   24    4   27    6   28              26689.070         322.003       27011.073   0.050        0.047
   24   24    4   27    7   26              26669.580         341.537       27011.117   0.050       -0.072
   24   24    4   27    7   28              26662.700         348.460       27011.160   0.050       -0.027
   24   24    4   27    8   26              26645.890         365.300       27011.190   0.050        0.016
   24   24    4   27    8   28              26639.340         371.746       27011.086   0.050        0.045
   24   24    4   29    2   30              26832.353         194.898       27027.252   0.030       -0.058
   24   24    4   29    3   28              26803.203         224.052       27027.255   0.030       -0.031
   24   24    4   29    3   30              26794.022         233.255       27027.278   0.020       -0.028
   24   24    4   29    4   28              26767.507         259.772       27027.278   0.030       -0.005
   24   24    4   29    4   30              26758.731         268.539       27027.270   0.020       -0.005
   24   24    4   29    5   28              26734.849         292.428       27027.277   0.030       -0.013
   24   24    4   29    5   30              26726.582         300.748       27027.330   0.026       -0.006
   24   24    4   29    6   28              26705.300         322.003       27027.303   0.050        0.047
   24   24    4   29    6   30              26697.470         329.858       27027.328   0.050        0.020
   24   24    4   29    7   28              26678.854         348.460       27027.314   0.020        0.045
   24   24    4   29    7   30              26671.480         355.827       27027.307   0.050        0.031
   24   24    4   29    8   28              26655.560         371.746       27027.306   0.050        0.024
   24   24    4   29    8   30              26648.610         378.594       27027.204   0.050        0.023
   24   24    4   31    1   32              26880.426         164.145       27044.572   0.052       -0.079
   24   24    4   31   10   32              26624.434         420.091       27044.525   0.020       -0.002
   24   24    4   31    2   30              26849.610         194.898       27044.508   0.030        0.028
   24   24    4   31    2   32              26839.383         205.139       27044.523   0.040       -0.019
   24   24    4   31    3   30              26811.290         233.255       27044.545   0.030       -0.036
   24   24    4   31    3   32              26801.501         243.035       27044.536   0.030       -0.021
   24   24    4   31    4   30              26776.060         268.539       27044.599   0.050        0.001
   24   24    4   31    4   32              26766.664         277.850       27044.515   0.020       -0.008
   24   24    4   31    5   30              26743.783         300.748       27044.531   0.020        0.055
   24   24    4   31    5   32              26734.965         309.577       27044.542   0.030       -0.029
   24   24    4   31    6   30              26714.682         329.858       27044.540   0.018       -0.013
   24   24    4   31    6   32              26706.410         338.185       27044.595   0.050       -0.002
   24   24    4   31    7   30              26688.718         355.827       27044.545   0.030       -0.004
   24   24    4   31    7   32              26680.953         363.625       27044.578   0.030        0.051
   24   24    4   31    8   30              26665.970         378.594       27044.564   0.050        0.002
   24   24    4   33    2   32              26857.795         205.139       27062.935   0.030        0.034
   24   24    4   33    2   34              26846.946         215.979       27062.925   0.015        0.020
   24   24    4   33    3   32              26819.901         243.035       27062.937   0.030        0.009
   24   24    4   33    3   34              26809.583         253.382       27062.965   0.030        0.000
   24   24    4   33    4   34              26775.150         287.694       27062.844   0.050        0.012
   24   24    4   33    5   32              26753.320         309.577       27062.897   0.050        0.040
   24   24    4   33    5   34              26744.016         318.902       27062.918   0.030       -0.081
   24   24    4   33    6   32              26724.790         338.185       27062.975   0.050       -0.029
   24   24    4   33    6   34              26715.951         346.969       27062.921   0.035       -0.007
   24   24    4   33    7   32              26699.327         363.625       27062.952   0.030        0.050
   24   24    4   33    7   34              26691.060         371.837       27062.897   0.050       -0.004
   24   24    4   33    8   34              26669.580         393.420       27063.000   0.050        0.027
   24   24    4   35    2   34              26866.489         215.979       27082.469   0.035       -0.029
   24   24    4   35    2   36              26855.044         227.408       27082.453   0.030        0.075
   24   24    4   35    3   34              26829.060         253.382       27082.442   0.050        0.044
   24   24    4   35    3   36              26818.150         264.285       27082.436   0.015        0.028
   24   24    4   35    4   34              26794.722         287.694       27082.417   0.020        0.018
   24   24    4   35    4   36              26784.341         298.059       27082.400   0.020        0.011
   24   24    4   35    5   34              26763.536         318.902       27082.438   0.015       -0.008
   24   24    4   35    5   36              26753.720         328.711       27082.431   0.050       -0.024
   24   24    4   35    6   34              26735.470         346.969       27082.439   0.050        0.014
   24   24    4   35    6   36              26726.235         356.196       27082.432   0.015        0.007
   24   24    4   35    7   34              26710.570         371.837       27082.407   0.050        0.015
   24   24    4   35    7   36              26702.050         380.445       27082.495   0.050        0.007
   24   24    4   35    8   34              26689.070         393.420       27082.490   0.050       -0.018
   24   24    4   37    2   36              26875.677         227.408       27103.086   0.040        0.070
   24   24    4   37    2   38              26863.636         239.416       27103.051   0.030        0.066
   24   24    4   37    3   36              26838.760         264.285       27103.045   0.050        0.046
   24   24    4   37    3   38              26827.321         275.732       27103.053   0.020        0.012
   24   24    4   37    4   36              26804.975         298.059       27103.035   0.030        0.006
   24   24    4   37    4   38              26794.141         308.932       27103.073   0.030        0.014
   24   24    4   37    5   36              26774.381         328.711       27103.093   0.044       -0.004
   24   24    4   37    5   38              26764.045         338.989       27103.035   0.015        0.034
   24   24    4   37    6   36              26746.900         356.196       27103.096   0.050        0.053
   24   24    4   37    6   38              26737.215         365.849       27103.064   0.020       -0.005
   24   24    4   37    7   36              26722.571         380.445       27103.016   0.030        0.057
   24   24    4   37    7   38              26713.559         389.428       27102.987   0.047        0.025
   24   24    4   37    8   36              26701.730         401.357       27103.087   0.050       -0.023
   24   24    4   37    8   38              26693.460         409.610       27103.070   0.050       -0.052
   24   24    4   39    2   38              26885.359         239.416       27124.774   0.030        0.048
   24   24    4   39    2   40              26872.733         251.989       27124.722   0.020        0.031
   24   24    4   39    3   38              26849.079         275.732       27124.811   0.020        0.007
   24   24    4   39    3   40              26837.040         287.710       27124.750   0.050       -0.045
   24   24    4   39    4   38              26815.809         308.932       27124.741   0.030        0.043
   24   24    4   39    4   40              26804.448         320.299       27124.747   0.020       -0.017
   24   24    4   39    5   38              26785.780         338.989       27124.769   0.050       -0.026
   24   24    4   39    5   40              26775.150         349.720       27124.870   0.050       -0.021
   24   24    4   39    6   38              26758.899         365.849       27124.748   0.030        0.002
   24   24    4   39    6   40              26748.835         375.908       27124.743   0.018        0.103
   24   24    4   39    7   38              26735.347         389.428       27124.776   0.030       -0.019
   24   24    4   39    8   38              26715.170         409.610       27124.780   0.050       -0.024
   24   24    4   39    8   40              26706.630         418.149       27124.779   0.050        0.009
   24   24    4   39    9   38              26698.493         426.227       27124.720   0.040        0.013
   24   24    4   41    9   40              26713.733         433.851       27147.584   0.020        0.012
   24   24    4   41    2   40              26895.605         251.989       27147.594   0.030       -0.047
   24   24    4   41    2   42              26882.462         265.117       27147.579   0.020       -0.022
   24   24    4   41    3   40              26859.890         287.710       27147.600   0.050       -0.012
   24   24    4   41    3   42              26847.450         300.205       27147.655   0.050       -0.027
   24   24    4   41    4   40              26827.343         320.299       27147.642   0.030       -0.006
   24   24    4   41    4   42              26815.480         332.144       27147.624   0.050        0.050
   24   24    4   41    5   40              26797.893         349.720       27147.613   0.021        0.037
   24   24    4   41    5   42              26786.708         360.886       27147.593   0.015        0.018
   24   24    4   41    6   40              26771.720         375.908       27147.628   0.050        0.007
   24   24    4   41    6   42              26761.300         386.352       27147.652   0.050       -0.012
   24   24    4   41    7   40              26748.901         398.765       27147.665   0.023        0.022
   24   24    4   41    7   42              26739.121         408.427       27147.548   0.046        0.047
   24   24    4   41    8   40              26729.490         418.149       27147.639   0.050        0.060
   24   24    4   41    8   42              26720.690         426.937       27147.627   0.050       -0.058
   24   24    4   43    1   42              26944.634         226.894       27171.527   0.020        0.033
   24   24    4   43    2   42              26906.438         265.117       27171.554   0.030        0.021
   24   24    4   43    2   44              26892.807         278.783       27171.591   0.030       -0.025
   24   24    4   43    3   42              26871.380         300.205       27171.585   0.050        0.003
   24   24    4   43    3   44              26858.380         313.203       27171.583   0.050        0.039
   24   24    4   43    4   42              26839.417         332.144       27171.561   0.030        0.034
   24   24    4   43    4   44              26827.068         344.450       27171.517   0.020        0.031
   24   24    4   43    5   42              26810.710         360.886       27171.596   0.050        0.009
   24   24    4   43    5   44              26799.071         372.466       27171.537   0.020       -0.035
   24   24    4   43    6   44              26774.352         397.158       27171.510   0.050        0.044
   24   24    4   43    7   42              26763.143         408.427       27171.570   0.015       -0.015
   24   24    4   43    7   44              26753.147         418.383       27171.530   0.030       -0.042
   24   24    4   43    8   42              26744.620         426.937       27171.557   0.050        0.018
   24   24    4   43    8   44              26735.643         435.929       27171.572   0.030       -0.022
   24   24    4   45    2   44              26917.808         278.783       27196.592   0.020        0.005
   24   24    4   45    2   46              26903.720         292.975       27196.695   0.057        0.020
   24   24    4   45    3   44              26883.460         313.203       27196.663   0.050       -0.011
   24   24    4   45    3   46              26869.930         326.685       27196.615   0.050        0.092
   24   24    4   45    4   44              26852.150         344.450       27196.600   0.050        0.060
   24   24    4   45    4   46              26839.374         357.197       27196.571   0.040        0.012
   24   24    4   45    5   44              26824.170         372.466       27196.636   0.050       -0.003
   24   24    4   45    5   46              26812.170         384.439       27196.609   0.050       -0.032
   24   24    4   45    6   44              26799.470         397.158       27196.628   0.050        0.033
   24   24    4   45    6   46              26788.288         408.296       27196.584   0.015        0.006
   24   24    4   45    7   44              26778.250         418.383       27196.633   0.050        0.025
   24   24    4   45    7   46              26767.997         428.597       27196.594   0.034       -0.019
   24   24    4   45    8   44              26760.683         435.929       27196.612   0.030        0.031
   24   24    4   45    8   46              26751.589         445.068       27196.657   0.030       -0.009
   24   24    4   47    2   46              26929.749         292.975       27222.724   0.077        0.009
   24   24    4   47    2   48              26915.120         307.674       27222.794   0.050        0.054
   24   24    4   47    3   46              26896.095         326.685       27222.780   0.015       -0.032
   24   24    4   47    3   48              26882.170         340.635       27222.805   0.050        0.039
   24   24    4   47    4   46              26865.560         357.197       27222.758   0.015        0.024
   24   24    4   47    4   48              26852.350         370.366       27222.716   0.050        0.050
   24   24    4   47    5   46              26838.340         384.439       27222.779   0.050        0.002
   24   24    4   47    5   48              26825.940         396.779       27222.719   0.050       -0.039
   24   24    4   47    6   46              26814.429         408.296       27222.726   0.020        0.024
   24   24    4   47    6   48              26803.120         419.736       27222.856   0.050       -0.036
   24   24    4   47    7   46              26794.141         428.597       27222.738   0.025       -0.030
   24   24    4   47    7   48              26783.730         439.023       27222.753   0.050        0.101
   24   24    4   47    8   46              26777.750         445.068       27222.818   0.050       -0.018
   24   24    4   47    8   48              26768.500         454.276       27222.776   0.050       -0.003
   24   24    4   49    2   48              26942.314         307.674       27249.988   0.015        0.062
   24   24    4   49    2   50              26927.191         322.865       27250.056   0.054        0.020
   24   24    4   49    3   48              26909.410         340.635       27250.045   0.050       -0.019
   24   24    4   49    3   50              26895.050         355.032       27250.082   0.050        0.049
   24   24    4   49    4   48              26879.630         370.366       27249.997   0.030        0.038
   24   24    4   49    4   50              26866.082         383.933       27250.015   0.020        0.076
   24   24    4   49    5   48              26853.210         396.779       27249.989   0.050       -0.010
   24   24    4   49    5   50              26840.545         409.459       27250.004   0.020        0.008
   24   24    4   49    6   48              26830.280         419.736       27250.016   0.050       -0.017
   24   24    4   49    6   50              26818.580         431.439       27250.019   0.050       -0.003
   24   24    4   49    7   48              26811.020         439.023       27250.043   0.050        0.009
   24   24    4   49    7   50              26800.452         449.603       27250.056   0.030        0.012
   24   24    4   49    8   48              26795.752         454.276       27250.027   0.020        0.036
   24   24    4   51    2   50              26955.533         322.865       27278.398   0.030        0.049
   24   24    4   51    2   52              26939.910         338.526       27278.436   0.050        0.020
   24   24    4   51    3   50              26923.350         355.032       27278.382   0.020        0.045
   24   24    4   51    3   52              26908.510         369.855       27278.365   0.050        0.083
   24   24    4   51    4   50              26894.419         383.933       27278.352   0.030        0.029
   24   24    4   51    4   52              26880.469         397.872       27278.340   0.015        0.012
   24   24    4   51    5   50              26868.930         409.459       27278.389   0.050       -0.002
   24   24    4   51    5   52              26855.920         422.444       27278.364   0.050       -0.013
   24   24    4   51    6   50              26846.946         431.439       27278.386   0.028        0.035
   24   24    4   51    6   52              26834.970         443.360       27278.330   0.050        0.010
   24   24    4   51    7   50              26828.780         449.603       27278.383   0.050        0.032
   24   24    4   51    7   52              26818.071         460.263       27278.334   0.015       -0.024
   24   24    4   53    2   52              26969.259         338.526       27307.785   0.090        0.030
   24   24    4   53    2   54              26953.185         354.639       27307.824   0.030       -0.020
   24   24    4   53    3   52              26937.963         369.855       27307.818   0.030       -0.007
   24   24    4   53    3   54              26922.743         385.079       27307.821   0.050        0.032
   24   24    4   53    4   52              26909.870         397.872       27307.742   0.050        0.026
   24   24    4   53    4   54              26895.617         412.152       27307.769   0.023        0.030
   24   24    4   53    5   52              26885.330         422.444       27307.774   0.020       -0.050
   24   24    4   53    5   54              26872.180         435.696       27307.876   0.050       -0.023
   24   24    4   53    6   52              26864.450         443.360       27307.810   0.050       -0.018
   24   24    4   53    6   54              26852.350         455.441       27307.791   0.050        0.084
   24   24    4   55    2   54              26983.630         354.639       27338.269   0.050        0.018
   24   24    4   55    2   56              26967.190         371.178       27338.368   0.050       -0.001
   24   24    4   55    3   54              26953.258         385.079       27338.336   0.030       -0.050
   24   24    4   55    3   56              26937.642         400.676       27338.318   0.020        0.050
   24   24    4   55    4   54              26926.133         412.152       27338.286   0.020        0.018
   24   24    4   55    5   54              26902.640         435.696       27338.336   0.020       -0.001
   24   24    4   55    5   56              26889.170         449.169       27338.339   0.050       -0.033
   24   24    4   57    3   56              26969.246         400.676       27369.922   0.030        0.017
   24   24    4   57    3   58              26953.336         416.617       27369.953   0.030        0.020
   24   24    4   57    4   56              26943.170         426.742       27369.912   0.050       -0.008
   24   24    4   57    5   56              26920.750         449.169       27369.919   0.050        0.023
   24   24    4   57    5   58              26907.170         462.805       27369.975   0.050       -0.018
   24   24    4   59    5   58              26939.910         462.805       27402.715   0.050       -0.011
   24   24    5    7    2    8              26967.062         123.965       27091.026   0.040        0.045
   24   24    5   11    2   10              26974.660         127.149       27101.810   0.027        0.093
   24   24    5   11    3   10              26933.310         168.441       27101.751   0.050       -0.041
   24   24    5   11    3   12              26929.642         172.129       27101.771   0.022        0.043
   24   24    5   13    1   14              27017.342          91.488       27108.830   0.020       -0.015
   24   24    5   13    2   12              26977.789         130.999       27108.788   0.020        0.004
   24   24    5   13    2   14              26973.280         135.511       27108.791   0.050        0.027
   24   24    5   13    3   12              26936.730         172.129       27108.859   0.050       -0.015
   24   24    5   13    3   14              26932.330         176.451       27108.781   0.050       -0.012
   24   24    5   13    4   14              26894.454         214.350       27108.804   0.030        0.056
   24   24    5   13    5   12              26863.577         245.298       27108.875   0.030       -0.023
   24   24    5   15    1   14              27025.487          91.488       27116.975   0.020        0.001
   24   24    5   15    2   14              26981.463         135.511       27116.974   0.016        0.072
   24   24    5   15    3   14              26940.497         176.451       27116.948   0.020        0.012
   24   24    5   15    3   16              26935.550         181.402       27116.952   0.050        0.011
   24   24    5   15    4   14              26902.620         214.350       27116.969   0.030       -0.016
   24   24    5   15    4   16              26897.820         219.080       27116.900   0.050       -0.011
   24   24    5   15    5   16              26863.210         253.737       27116.947   0.050        0.006
   24   24    5   15    6   16              26831.650         285.377       27117.027   0.050       -0.064
   24   24    5   17    2   16              26985.579         140.682       27126.261   0.020       -0.016
   24   24    5   17    2   18              26979.730         146.507       27126.237   0.050        0.063
   24   24    5   17    3   16              26944.877         181.402       27126.279   0.030        0.015
   24   24    5   17    3   18              26939.240         186.979       27126.219   0.050       -0.009
   24   24    5   17    4   16              26907.189         219.080       27126.269   0.020        0.033
   24   24    5   17    4   18              26901.833         224.406       27126.240   0.015       -0.028
   24   24    5   17    5   16              26872.510         253.737       27126.247   0.050        0.022
   24   24    5   17    5   18              26867.400         258.808       27126.208   0.050       -0.007
   24   24    5   17    6   18              26836.068         290.185       27126.253   0.030        0.001
   24   24    5   19    1   18              27033.682         102.951       27136.634   0.020       -0.039
   24   24    5   19    1   20              27026.937         109.703       27136.640   0.020        0.006
   24   24    5   19    2   18              26990.152         146.507       27136.659   0.020       -0.018
   24   24    5   19    2   20              26983.686         152.983       27136.669   0.040       -0.012
   24   24    5   19    3   18              26949.660         186.979       27136.639   0.050        0.008
   24   24    5   19    3   20              26943.410         193.177       27136.587   0.050        0.018
   24   24    5   19    4   18              26912.290         224.406       27136.696   0.050       -0.012
   24   24    5   19    4   20              26906.354         230.324       27136.678   0.030       -0.064
   24   24    5   19    5   18              26877.810         258.808       27136.618   0.050        0.045
   24   24    5   19    5   20              26872.120         264.440       27136.560   0.050        0.027
   24   24    5   19    6   20              26841.100         295.522       27136.622   0.050       -0.033
   24   24    5   21    1   22              27031.011         117.129       27148.140   0.028       -0.092
   24   24    5   21    2   20              26995.160         152.983       27148.143   0.050       -0.029
   24   24    5   21    2   22              26988.090         160.102       27148.192   0.020       -0.036
   24   24    5   21    3   20              26955.031         193.177       27148.208   0.041       -0.034
   24   24    5   21    3   22              26948.184         199.990       27148.173   0.020        0.016
   24   24    5   21    4   20              26917.907         230.324       27148.231   0.030        0.032
   24   24    5   21    4   22              26911.370         236.826       27148.196   0.050       -0.003
   24   24    5   21    5   20              26883.770         264.440       27148.210   0.050        0.055
   24   24    5   21    5   22              26877.540         270.625       27148.165   0.050        0.020
   24   24    5   21    6   22              26846.849         301.381       27148.231   0.030        0.033
   24   24    5   23    1   22              27043.740         117.129       27160.869   0.050       -0.011
   24   24    5   23    2   22              27000.725         160.102       27160.827   0.088        0.055
   24   24    5   23    2   24              26993.007         167.860       27160.867   0.023        0.049
   24   24    5   23    3   22              26960.850         199.990       27160.840   0.050        0.007
   24   24    5   23    3   24              26953.416         207.411       27160.827   0.015        0.048
   24   24    5   23    4   22              26924.000         236.826       27160.826   0.015        0.020
   24   24    5   23    4   24              26916.880         243.906       27160.786   0.050        0.008
   24   24    5   23    5   22              26890.202         270.625       27160.827   0.020        0.006
   24   24    5   23    5   24              26883.400         277.357       27160.757   0.050       -0.034
   24   24    5   23    6   24              26853.036         307.754       27160.790   0.030        0.007
   24   24    5   25    1   24              27049.307         125.222       27174.529   0.050       -0.063
   24   24    5   25    1   26              27040.556         133.978       27174.534   0.020       -0.030
   24   24    5   25    2   24              27006.783         167.860       27174.644   0.021       -0.052
   24   24    5   25    2   26              26998.293         176.251       27174.544   0.030       -0.047
   24   24    5   25    3   24              26967.130         207.411       27174.541   0.050        0.063
   24   24    5   25    3   26              26959.130         215.434       27174.564   0.050       -0.037
   24   24    5   25    4   24              26930.610         243.906       27174.516   0.050       -0.040
   24   24    5   25    4   26              26923.004         251.558       27174.561   0.015       -0.017
   24   24    5   25    5   26              26889.924         284.628       27174.551   0.020       -0.065
   24   24    5   25    6   26              26859.957         314.631       27174.588   0.040       -0.020
   24   24    5   27    1   26              27055.504         133.978       27189.482   0.030       -0.030
   24   24    5   27    1   28              27046.035         143.389       27189.424   0.030        0.007
   24   24    5   27    2   26              27013.223         176.251       27189.474   0.030        0.024
   24   24    5   27    2   28              27004.196         185.266       27189.462   0.020       -0.034
   24   24    5   27    3   26              26973.990         215.434       27189.424   0.050        0.016
   24   24    5   27    3   28              26965.370         224.052       27189.422   0.050        0.005
   24   24    5   27    4   26              26937.884         251.558       27189.442   0.030       -0.033
   24   24    5   27    4   28              26929.718         259.772       27189.490   0.030       -0.036
   24   24    5   27    5   26              26904.836         284.628       27189.463   0.030       -0.016
   24   24    5   27    5   28              26897.120         292.428       27189.548   0.050        0.032
   24   24    5   27    6   26              26874.870         314.631       27189.501   0.050        0.006
   24   24    5   27    6   28              26867.460         322.003       27189.463   0.050        0.090
   24   24    5   27    7   26              26847.990         341.537       27189.527   0.050        0.043
   24   24    5   27    7   28              26841.100         348.460       27189.560   0.050        0.005
   24   24    5   29    1   28              27062.061         143.389       27205.450   0.020        0.069
   24   24    5   29    2   28              27020.181         185.266       27205.447   0.020        0.102
   24   24    5   29    2   30              27010.537         194.898       27205.435   0.020        0.002
   24   24    5   29    3   28              26981.386         224.052       27205.438   0.020       -0.001
   24   24    5   29    3   30              26972.183         233.255       27205.438   0.020       -0.013
   24   24    5   29    4   28              26945.691         259.772       27205.463   0.015       -0.010
   24   24    5   29    4   30              26936.918         268.539       27205.457   0.015       -0.010
   24   24    5   29    5   28              26913.026         292.428       27205.454   0.030        0.015
   24   24    5   29    5   30              26904.730         300.748       27205.478   0.050        0.009
   24   24    5   29    6   28              26883.460         322.003       27205.463   0.050        0.006
   24   24    5   29    6   30              26875.630         329.858       27205.488   0.050        0.030
   24   24    5   29    7   28              26857.020         348.460       27205.480   0.050        0.014
   24   24    5   29    7   30              26849.630         355.827       27205.457   0.050        0.040
   24   24    5   31    1   30              27069.144         153.447       27222.591   0.030        0.032
   24   24    5   31    1   32              27058.398         164.145       27222.543   0.030        0.009
   24   24    5   31    2   30              27027.632         194.898       27222.530   0.020        0.040
   24   24    5   31    2   32              27017.404         205.139       27222.543   0.050       -0.008
   24   24    5   31    3   30              26989.347         233.255       27222.603   0.059       -0.021
   24   24    5   31    3   32              26979.490         243.035       27222.525   0.050       -0.007
   24   24    5   31    4   30              26953.990         268.539       27222.529   0.050        0.052
   24   24    5   31    4   32              26944.710         277.850       27222.561   0.030       -0.025
   24   24    5   31    5   30              26921.800         300.748       27222.548   0.050       -0.022
   24   24    5   31    5   32              26913.010         309.577       27222.587   0.050        0.010
   24   24    5   31    6   30              26892.704         329.858       27222.562   0.015       -0.003
   24   24    5   31    6   32              26884.400         338.185       27222.585   0.050        0.036
   24   24    5   31    7   30              26866.720         355.827       27222.547   0.050        0.011
   24   24    5   31    7   32              26858.957         363.625       27222.582   0.030        0.034
   24   24    5   33    1   32              27076.588         164.145       27240.734   0.020       -0.003
   24   24    5   33    1   34              27065.271         175.474       27240.745   0.015        0.031
   24   24    5   33    2   32              27035.651         205.139       27240.790   0.020       -0.030
   24   24    5   33    2   34              27024.781         215.979       27240.760   0.020       -0.018
   24   24    5   33    3   32              26997.710         243.035       27240.745   0.050        0.027
   24   24    5   33    3   34              26987.390         253.382       27240.773   0.020       -0.003
   24   24    5   33    4   32              26962.920         277.850       27240.770   0.050       -0.018
   24   24    5   33    4   34              26953.056         287.694       27240.751   0.020        0.010
   24   24    5   33    5   32              26931.260         309.577       27240.837   0.050        0.007
   24   24    5   33    5   34              26921.800         318.902       27240.702   0.050       -0.012
   24   24    5   33    6   32              26902.602         338.185       27240.787   0.030        0.074
   24   24    5   33    6   34              26893.790         346.969       27240.759   0.050       -0.061
   24   24    5   33    7   32              26877.190         363.625       27240.815   0.050        0.024
   24   24    5   33    7   34              26868.930         371.837       27240.767   0.050       -0.004
   24   24    5   35    1   34              27084.657         175.474       27260.131   0.020        0.052
   24   24    5   35    1   36              27072.672         187.424       27260.096   0.024        0.004
   24   24    5   35    2   34              27044.110         215.979       27260.090   0.030        0.048
   24   24    5   35    2   36              27032.661         227.408       27260.069   0.015        0.013
   24   24    5   35    3   34              27006.702         253.382       27260.084   0.030        0.007
   24   24    5   35    3   36              26995.790         264.285       27260.075   0.050       -0.014
   24   24    5   35    4   34              26972.399         287.694       27260.093   0.020        0.002
   24   24    5   35    4   36              26962.000         298.059       27260.059   0.050       -0.008
   24   24    5   35    5   34              26941.217         318.902       27260.119   0.026        0.011
   24   24    5   35    6   34              26913.102         346.969       27260.071   0.030       -0.023
   24   24    5   35    6   36              26903.820         356.196       27260.016   0.050        0.036
   24   24    5   35    7   34              26888.300         371.837       27260.137   0.050       -0.012
   24   24    5   35    7   36              26879.676         380.445       27260.120   0.030       -0.066
   24   24    5   37    1   36              27093.090         187.424       27280.514   0.020        0.054
   24   24    5   37    1   38              27080.565         199.985       27280.550   0.020        0.038
   24   24    5   37    2   36              27053.050         227.408       27280.458   0.050        0.006
   24   24    5   37    2   38              27041.115         239.416       27280.531   0.020        0.042
   24   24    5   37    3   36              27016.246         264.285       27280.531   0.025       -0.049
   24   24    5   37    3   38              27004.700         275.732       27280.432   0.050        0.023
   24   24    5   37    4   36              26982.440         298.059       27280.499   0.050        0.024
   24   24    5   37    5   36              26951.839         328.711       27280.551   0.030       -0.076
   24   24    5   37    5   38              26941.490         338.989       27280.479   0.050       -0.008
   24   24    5   37    6   36              26924.290         356.196       27280.486   0.050        0.043
   24   24    5   37    6   38              26914.660         365.849       27280.509   0.050       -0.028
   24   24    5   37    7   36              26900.100         380.445       27280.545   0.050       -0.021
   24   24    5   37    7   38              26891.104         389.428       27280.532   0.015        0.001
   24   24    5   39    1   38              27102.017         199.985       27302.002   0.020        0.037
   24   24    5   39    1   40              27088.895         213.145       27302.041   0.020        0.024
   24   24    5   39    2   38              27062.570         239.416       27301.986   0.050       -0.034
   24   24    5   39    2   40              27050.013         251.989       27302.002   0.020        0.005
   24   24    5   39    3   38              27026.270         275.732       27302.002   0.050       -0.050
   24   24    5   39    3   40              27014.374         287.710       27302.084   0.020       -0.033
   24   24    5   39    4   38              26993.110         308.932       27302.042   0.030       -0.034
   24   24    5   39    4   40              26981.734         320.299       27302.033   0.020        0.049
   24   24    5   39    5   38              26963.065         338.989       27302.055   0.020        0.007
   24   24    5   39    5   40              26952.343         349.720       27302.063   0.030       -0.002
   24   24    5   39    6   38              26936.180         365.849       27302.029   0.050        0.019
   24   24    5   39    6   40              26926.129         375.908       27302.037   0.020        0.028
   24   24    5   39    7   38              26912.580         389.428       27302.008   0.050       -0.007
   24   24    5   39    7   40              26903.350         398.765       27302.115   0.050        0.002
   24   24    5   41    7   42              26916.302         408.427       27324.729   0.051       -0.027
   24   24    5   41    2   40              27072.698         251.989       27324.688   0.020        0.079
   24   24    5   41    2   42              27059.541         265.117       27324.658   0.020        0.066
   24   24    5   41    3   40              27036.930         287.710       27324.640   0.050        0.024
   24   24    5   41    3   42              27024.459         300.205       27324.665   0.021       -0.006
   24   24    5   41    4   40              27004.378         320.299       27324.678   0.030       -0.024
   24   24    5   41    4   42              26992.557         332.144       27324.701   0.030        0.001
   24   24    5   41    5   40              26974.910         349.720       27324.630   0.050        0.014
   24   24    5   41    5   42              26963.780         360.886       27324.666   0.050        0.037
   24   24    5   41    6   40              26948.700         375.908       27324.608   0.050       -0.033
   24   24    5   41    6   42              26938.288         386.352       27324.641   0.020        0.002
   24   24    5   43    1   42              27121.483         226.894       27348.376   0.030       -0.055
   24   24    5   43    2   42              27083.190         265.117       27348.307   0.050       -0.023
   24   24    5   43    2   44              27069.612         278.783       27348.396   0.030       -0.012
   24   24    5   43    3   42              27048.140         300.205       27348.345   0.050       -0.082
   24   24    5   43    3   44              27035.159         313.203       27348.362   0.030        0.007
   24   24    5   43    4   42              27016.246         332.144       27348.390   0.025       -0.043
   24   24    5   43    4   44              27003.950         344.450       27348.400   0.050       -0.027
   24   24    5   43    5   42              26987.522         360.886       27348.407   0.030        0.001
   24   24    5   43    5   44              26975.980         372.466       27348.446   0.050        0.011
   24   24    5   43    6   42              26962.000         386.352       27348.352   0.050        0.019
   24   24    5   43    6   44              26951.210         397.158       27348.368   0.050        0.057
   24   24    5   43    7   44              26930.029         418.383       27348.413   0.015       -0.036
   24   24    5   45    7   46              26944.632         428.597       27373.229   0.020       -0.021
   24   24    5   45    1   44              27131.959         241.217       27373.176   0.020        0.024
   24   24    5   45    1   46              27117.087         256.102       27373.189   0.030        0.021
   24   24    5   45    2   44              27094.407         278.783       27373.190   0.030       -0.032
   24   24    5   45    2   46              27080.227         292.975       27373.201   0.020       -0.020
   24   24    5   45    3   44              27060.010         313.203       27373.212   0.020       -0.018
   24   24    5   45    3   46              27046.490         326.685       27373.175   0.050       -0.007
   24   24    5   45    4   44              27028.720         344.450       27373.170   0.050        0.004
   24   24    5   45    4   46              27016.016         357.197       27373.214   0.020       -0.033
   24   24    5   45    5   44              27000.720         372.466       27373.186   0.050       -0.039
   24   24    5   45    5   46              26988.740         384.439       27373.179   0.050        0.005
   24   24    5   45    6   44              26975.980         397.158       27373.138   0.050       -0.022
   24   24    5   45    6   46              26964.922         408.296       27373.219   0.015       -0.029
   24   24    5   47    8   48              26944.864         454.276       27399.140   0.020       -0.071
   24   24    5   47    2   46              27106.160         292.975       27399.135   0.030        0.010
   24   24    5   47    2   48              27091.437         307.674       27399.111   0.030        0.021
   24   24    5   47    3   46              27072.464         326.685       27399.150   0.020        0.015
   24   24    5   47    3   48              27058.450         340.635       27399.085   0.050       -0.008
   24   24    5   47    4   46              27041.940         357.197       27399.137   0.050        0.030
   24   24    5   47    4   48              27028.720         370.366       27399.086   0.050       -0.034
   24   24    5   47    5   46              27014.650         384.439       27399.089   0.050        0.018
   24   24    5   47    5   48              27002.320         396.779       27399.099   0.050       -0.033
   24   24    5   47    6   46              26990.770         408.296       27399.066   0.050       -0.030
   24   24    5   47    6   48              26979.378         419.736       27399.114   0.020       -0.020
   24   24    5   49    1   48              27154.650         271.533       27426.183   0.030       -0.053
   24   24    5   49    2   48              27118.436         307.674       27426.110   0.030       -0.005
   24   24    5   49    2   50              27103.294         322.865       27426.159   0.040       -0.004
   24   24    5   49    3   48              27085.512         340.635       27426.147   0.030        0.064
   24   24    5   49    3   50              27071.130         355.032       27426.162   0.050       -0.009
   24   24    5   49    4   48              27055.720         370.366       27426.086   0.050        0.040
   24   24    5   49    4   50              27042.181         383.933       27426.114   0.020        0.028
   24   24    5   49    5   48              27029.320         396.779       27426.099   0.050        0.044
   24   24    5   49    5   50              27016.640         409.459       27426.098   0.020       -0.032
   24   24    5   49    6   48              27006.354         419.736       27426.090   0.020       -0.005
   24   24    5   49    6   50              26994.600         431.439       27426.039   0.050       -0.019
   24   24    5   51    1   52              27150.244         303.967       27454.211   0.040       -0.020
   24   24    5   51    2   50              27131.378         322.865       27454.243   0.030       -0.028
   24   24    5   51    2   52              27115.630         338.526       27454.156   0.050       -0.079
   24   24    5   51    3   50              27099.160         355.032       27454.192   0.050        0.008
   24   24    5   51    3   52              27084.360         369.855       27454.215   0.020        0.040
   24   24    5   51    4   50              27070.220         383.933       27454.153   0.050       -0.046
   24   24    5   51    4   52              27056.280         397.872       27454.152   0.050       -0.010
   24   24    5   51    5   50              27044.700         409.459       27454.159   0.050        0.012
   24   24    5   51    5   52              27031.710         422.444       27454.154   0.050       -0.050
   24   24    5   51    6   50              27022.740         431.439       27454.179   0.050       -0.051
   24   24    5   53    2   52              27144.806         338.526       27483.332   0.016       -0.044
   24   24    5   53    2   54              27128.727         354.639       27483.366   0.030       -0.049
   24   24    5   53    3   52              27113.539         369.855       27483.393   0.020       -0.023
   24   24    5   53    3   54              27098.270         385.079       27483.349   0.050       -0.036
   24   24    5   53    4   52              27085.511         397.872       27483.383   0.063       -0.002
   24   24    5   53    4   54              27071.201         412.152       27483.353   0.020        0.025
   24   24    5   53    5   52              27060.880         422.444       27483.324   0.050       -0.020
   24   24    5   53    5   54              27047.683         435.696       27483.379   0.030        0.015
   24   24    5   53    6   52              27039.970         443.360       27483.330   0.050       -0.015
   24   24    5   55    2   54              27158.966         354.639       27513.605   0.015       -0.045
   24   24    5   55    2   56              27142.463         371.178       27513.641   0.020        0.011
   24   24    5   55    3   54              27128.538         385.079       27513.617   0.020       -0.038
   24   24    5   55    3   56              27112.870         400.676       27513.546   0.050       -0.007
   24   24    5   55    4   54              27101.410         412.152       27513.562   0.050        0.030
   24   24    5   55    4   56              27086.800         426.742       27513.542   0.050        0.005
   24   24    5   55    5   54              27077.910         435.696       27513.606   0.050       -0.065
   24   24    5   55    5   56              27064.420         449.169       27513.589   0.050       -0.049
   24   24    5   55    6   54              27058.159         455.441       27513.600   0.020       -0.070
   24   24    5   55    6   56              27046.036         467.607       27513.642   0.030       -0.006
   24   24    5   57    2   56              27173.690         371.178       27544.868   0.050       -0.023
   24   24    5   57    2   58              27156.775         388.120       27544.895   0.030       -0.012
   24   24    5   57    3   56              27144.296         400.676       27544.972   0.030        0.031
   24   24    5   57    3   58              27128.302         416.617       27544.919   0.020       -0.061
   24   24    5   57    4   56              27118.160         426.742       27544.902   0.050       -0.034
   24   24    5   57    4   58              27103.295         441.599       27544.894   0.030        0.043
   24   24    5   57    5   56              27095.740         449.169       27544.909   0.050       -0.010
   24   24    5   57    5   58              27082.080         462.805       27544.885   0.050       -0.028
   24   24    5   57    6   58              27065.272         479.751       27545.022   0.060       -0.035
   24   24    5   59    2   58              27189.218         388.120       27577.338   0.030       -0.021
   24   24    5   59    2   60              27171.839         405.436       27577.275   0.030       -0.045
   24   24    5   59    3   58              27160.680         416.617       27577.297   0.050        0.093
   24   24    5   59    4   58              27135.620         441.599       27577.219   0.050        0.022
   24   24    5   59    5   58              27114.450         462.805       27577.255   0.050       -0.042
   24   24    5   61    2   60              27205.320         405.436       27610.756   0.050       -0.020
   24   24    5   61    2   62              27187.640         423.093       27610.733   0.050       -0.098
   24   24    5   61    3   60              27177.890         432.867       27610.757   0.050       -0.062
   24   24    5   61    4   60              27154.064         456.679       27610.743   0.020       -0.015
   24   24    6    9    1    8              27193.348          79.456       27272.804   0.030       -0.038
   24   24    6   11    3   12              27106.482         172.129       27278.611   0.020       -0.014
   24   24    6   11    1   12              27191.854          86.786       27278.640   0.030       -0.028
   24   24    6   11    2   10              27151.518         127.149       27278.667   0.015        0.010
   24   24    6   11    2   12              27147.668         130.999       27278.667   0.030       -0.041
   24   24    6   11    3   10              27110.150         168.441       27278.591   0.050       -0.012
   24   24    6   13    1   14              27194.150          91.488       27285.639   0.020        0.015
   24   24    6   13    2   12              27154.570         130.999       27285.569   0.050        0.015
   24   24    6   13    2   14              27150.129         135.511       27285.641   0.030       -0.061
   24   24    6   13    3   12              27113.472         172.129       27285.601   0.030        0.015
   24   24    6   13    3   14              27109.130         176.451       27285.581   0.050       -0.055
   24   24    6   13    4   14              27071.293         214.350       27285.643   0.030        0.017
   24   24    6   15    1   14              27202.233          91.488       27293.721   0.020       -0.023
   24   24    6   15    1   16              27196.801          96.878       27293.679   0.040       -0.043
   24   24    6   15    2   14              27158.218         135.511       27293.729   0.015        0.019
   24   24    6   15    2   16              27153.021         140.682       27293.703   0.015        0.012
   24   24    6   15    3   14              27117.230         176.451       27293.681   0.050       -0.030
   24   24    6   15    3   16              27112.240         181.402       27293.642   0.050        0.020
   24   24    6   15    4   14              27079.320         214.350       27293.670   0.050       -0.006
   24   24    6   15    4   16              27074.580         219.080       27293.660   0.050       -0.028
   24   24    6   15    5   16              27039.970         253.737       27293.707   0.050       -0.067
   24   24    6   17    1   16              27206.021          96.878       27302.899   0.020       -0.039
   24   24    6   17    1   18              27199.933         102.951       27302.884   0.020       -0.049
   24   24    6   17    2   16              27162.249         140.682       27302.931   0.015       -0.002
   24   24    6   17    2   18              27156.408         146.507       27302.915   0.020       -0.007
   24   24    6   17    3   16              27121.516         181.402       27302.918   0.020       -0.022
   24   24    6   17    3   18              27115.925         186.979       27302.904   0.020        0.025
   24   24    6   17    4   16              27083.790         219.080       27302.870   0.050        0.009
   24   24    6   17    4   18              27078.483         224.406       27302.889   0.020        0.012
   24   24    6   17    5   16              27049.270         253.737       27303.007   0.050       -0.003
   24   24    6   17    5   18              27044.060         258.808       27302.868   0.050       -0.036
   24   24    6   19    1   18              27210.223         102.951       27313.174   0.030       -0.017
   24   24    6   19    1   20              27203.462         109.703       27313.165   0.034        0.101
   24   24    6   19    2   18              27166.670         146.507       27313.177   0.050       -0.038
   24   24    6   19    2   20              27160.254         152.983       27313.236   0.015       -0.041
   24   24    6   19    3   18              27126.250         186.979       27313.229   0.050       -0.050
   24   24    6   19    3   20              27120.060         193.177       27313.237   0.050       -0.037
   24   24    6   19    4   18              27088.809         224.406       27313.215   0.030        0.021
   24   24    6   19    4   20              27082.930         230.324       27313.254   0.050        0.014
   24   24    6   19    5   18              27054.450         258.808       27313.258   0.050        0.022
   24   24    6   19    5   20              27048.760         264.440       27313.200   0.020        0.000
   24   24    6   21    1   20              27214.975         109.703       27324.678   0.030        0.039
   24   24    6   21    2   20              27171.626         152.983       27324.608   0.030        0.043
   24   24    6   21    2   22              27164.533         160.102       27324.635   0.030       -0.015
   24   24    6   21    3   22              27124.590         199.990       27324.580   0.050        0.045
   24   24    6   21    4   20              27094.328         230.324       27324.652   0.030       -0.025
   24   24    6   21    4   22              27087.760         236.826       27324.586   0.050        0.002
   24   24    6   21    5   22              27054.000         270.625       27324.625   0.050       -0.054
   24   24    6   23    1   22              27220.056         117.129       27337.185   0.030        0.019
   24   24    6   23    1   24              27211.930         125.222       27337.152   0.030       -0.047
   24   24    6   23    2   22              27177.020         160.102       27337.122   0.050       -0.008
   24   24    6   23    2   24              27169.307         167.860       27337.168   0.030        0.025
   24   24    6   23    3   22              27137.170         199.990       27337.160   0.050       -0.008
   24   24    6   23    3   24              27129.747         207.411       27337.158   0.015       -0.038
   24   24    6   23    4   22              27100.320         236.826       27337.146   0.050        0.008
   24   24    6   23    4   24              27093.278         243.906       27337.184   0.030       -0.001
   24   24    6   23    5   22              27066.555         270.625       27337.180   0.030       -0.003
   24   24    6   23    5   24              27059.765         277.357       27337.122   0.030       -0.014
   24   24    6   25    0   26              27262.254          88.562       27350.815   0.030        0.024
   24   24    6   25    1   24              27225.564         125.222       27350.787   0.020        0.020
   24   24    6   25    1   26              27216.815         133.978       27350.793   0.020       -0.038
   24   24    6   25    2   24              27182.943         167.860       27350.804   0.020        0.021
   24   24    6   25    2   26              27174.551         176.251       27350.802   0.020       -0.007
   24   24    6   25    3   24              27143.370         207.411       27350.781   0.050       -0.001
   24   24    6   25    3   26              27135.340         215.434       27350.774   0.050        0.010
   24   24    6   25    4   24              27106.836         243.906       27350.742   0.059        0.008
   24   24    6   25    4   26              27099.160         251.558       27350.718   0.050       -0.013
   24   24    6   25    5   24              27073.400         277.357       27350.757   0.050       -0.020
   24   24    6   25    5   26              27066.160         284.628       27350.788   0.050       -0.052
   24   24    6   27    1   26              27231.577         133.978       27365.555   0.020       -0.076
   24   24    6   27    1   28              27222.165         143.389       27365.554   0.020       -0.037
   24   24    6   27    2   26              27189.275         176.251       27365.526   0.020       -0.006
   24   24    6   27    2   28              27180.276         185.266       27365.542   0.020        0.022
   24   24    6   27    3   26              27150.063         215.434       27365.498   0.020        0.021
   24   24    6   27    3   28              27141.490         224.052       27365.542   0.020       -0.007
   24   24    6   27    4   26              27113.950         251.558       27365.508   0.050        0.009
   24   24    6   27    4   28              27105.730         259.772       27365.502   0.050       -0.035
   24   24    6   29    1   28              27237.987         143.389       27381.376   0.020        0.009
   24   24    6   29    1   30              27227.949         153.447       27381.397   0.020       -0.025
   24   24    6   29    3   28              27157.347         224.052       27381.399   0.020       -0.031
   24   24    6   29    3   30              27148.115         233.255       27381.370   0.020        0.001
   24   24    6   29    4   28              27121.520         259.772       27381.292   0.050        0.021
   24   24    6   29    4   30              27112.870         268.539       27381.409   0.050        0.023
   24   24    6   29    5   28              27088.894         292.428       27381.322   0.030       -0.005
   24   24    6   29    5   30              27080.641         300.748       27381.389   0.020       -0.084
   24   24    6   31    1   30              27244.936         153.447       27398.383   0.030        0.034
   24   24    6   31    1   32              27234.195         164.145       27398.340   0.020       -0.054
   24   24    6   31    2   30              27203.454         194.898       27398.353   0.017        0.014
   24   24    6   31    2   32              27193.185         205.139       27398.324   0.015        0.064
   24   24    6   31    3   30              27165.051         233.255       27398.307   0.020        0.020
   24   24    6   31    3   32              27155.317         243.035       27398.352   0.030        0.033
   24   24    6   31    4   30              27129.827         268.539       27398.366   0.030        0.005
   24   24    6   31    4   32              27120.480         277.850       27398.330   0.050       -0.013
   24   24    6   31    5   30              27097.540         300.748       27398.288   0.050        0.033
   24   24    6   31    5   32              27088.781         309.577       27398.358   0.040        0.047
   24   24    6   33    0   32              27296.367         120.010       27416.377   0.040        0.011
   24   24    6   33    2   32              27211.230         205.139       27416.369   0.020       -0.032
   24   24    6   33    2   34              27200.401         215.979       27416.380   0.020        0.039
   24   24    6   33    3   32              27173.328         243.035       27416.364   0.015        0.014
   24   24    6   33    3   34              27163.010         253.382       27416.392   0.050        0.006
   24   24    6   33    4   32              27138.538         277.850       27416.389   0.020        0.017
   24   24    6   33    4   34              27128.703         287.694       27416.397   0.030        0.001
   24   24    6   33    5   32              27106.835         309.577       27416.412   0.074        0.029
   24   24    6   33    5   34              27097.510         318.902       27416.412   0.050        0.026
   24   24    6   35    0   36              27291.222         144.298       27435.520   0.030        0.034
   24   24    6   35    1   34              27259.983         175.474       27435.457   0.030        0.049
   24   24    6   35    2   34              27219.524         215.979       27435.504   0.015        0.049
   24   24    6   35    2   36              27208.118         227.408       27435.526   0.020       -0.017
   24   24    6   35    3   34              27182.090         253.382       27435.472   0.050        0.016
   24   24    6   35    3   36              27171.180         264.285       27435.465   0.050       -0.047
   24   24    6   35    4   34              27147.810         287.694       27435.504   0.020        0.000
   24   24    6   35    4   36              27137.380         298.059       27435.439   0.050        0.023
   24   24    6   35    5   34              27116.640         318.902       27435.542   0.050       -0.031
   24   24    6   35    5   36              27106.836         328.711       27435.547   0.060       -0.038
   24   24    6   37    0   36              27311.417         144.298       27455.715   0.020        0.001
   24   24    6   37    1   36              27268.329         187.424       27455.753   0.015       -0.064
   24   24    6   37    1   38              27255.772         199.985       27455.756   0.030        0.039
   24   24    6   37    2   36              27228.331         227.408       27455.740   0.020        0.043
   24   24    6   37    2   38              27216.300         239.416       27455.716   0.050       -0.024
   24   24    6   37    3   36              27191.459         264.285       27455.744   0.020        0.014
   24   24    6   37    3   38              27180.020         275.732       27455.752   0.015        0.017
   24   24    6   37    4   36              27157.630         298.059       27455.689   0.050        0.001
   24   24    6   37    4   38              27146.770         308.932       27455.702   0.050       -0.023
   24   24    6   37    5   36              27127.020         328.711       27455.731   0.050        0.005
   24   24    6   37    5   38              27116.766         338.989       27455.756   0.020        0.013
   24   24    6   39    0   40              27305.914         171.157       27477.071   0.020       -0.050
   24   24    6   39    1   38              27277.073         199.985       27477.058   0.030       -0.037
   24   24    6   39    2   38              27237.570         239.416       27476.986   0.050       -0.008
   24   24    6   39    2   40              27225.108         251.989       27477.097   0.020        0.017
   24   24    6   39    3   38              27201.260         275.732       27476.992   0.050        0.004
   24   24    6   39    3   40              27189.362         287.710       27477.072   0.020       -0.009
   24   24    6   39    4   38              27168.120         308.932       27477.052   0.050       -0.081
   24   24    6   39    4   40              27156.781         320.299       27477.080   0.057        0.030
   24   24    6   39    5   38              27138.060         338.989       27477.049   0.050       -0.075
   24   24    6   39    5   40              27127.340         349.720       27477.060   0.050        0.005
   24   24    6   41    1   40              27286.336         213.145       27499.482   0.020       -0.015
   24   24    6   41    1   42              27272.604         226.894       27499.498   0.020        0.014
   24   24    6   41    2   42              27234.413         265.117       27499.529   0.020       -0.018
   24   24    6   41    3   40              27211.776         287.710       27499.486   0.030       -0.007
   24   24    6   41    3   42              27199.250         300.205       27499.455   0.050       -0.003
   24   24    6   41    4   40              27179.150         320.299       27499.449   0.050        0.014
   24   24    6   41    4   42              27167.320         332.144       27499.464   0.050        0.045
   24   24    6   41    5   42              27138.617         360.886       27499.503   0.020        0.002
   24   24    6   43    1   42              27296.117         226.894       27523.011   0.030       -0.029
   24   24    6   43    1   44              27281.806         241.217       27523.023   0.020       -0.035
   24   24    6   43    2   42              27257.954         265.117       27523.071   0.113       -0.021
   24   24    6   43    2   44              27244.190         278.783       27522.973   0.050        0.018
   24   24    6   43    3   42              27222.790         300.205       27522.995   0.020        0.022
   24   24    6   43    3   44              27209.810         313.203       27523.012   0.020        0.034
   24   24    6   43    4   42              27190.790         332.144       27522.934   0.050        0.082
   24   24    6   43    4   44              27178.470         344.450       27522.920   0.050       -0.016
   24   24    6   43    5   42              27162.094         360.886       27522.979   0.015        0.006
   24   24    6   43    5   44              27150.512         372.466       27522.978   0.020        0.024
   24   24    6   45    1   44              27306.347         241.217       27547.565   0.015       -0.055
   24   24    6   45    1   46              27291.495         256.102       27547.597   0.020       -0.069
   24   24    6   45    2   44              27268.740         278.783       27547.523   0.050       -0.010
   24   24    6   45    2   44              27268.793         278.783       27547.576   0.015       -0.011
   24   24    6   45    2   46              27254.564         292.975       27547.539   0.020       -0.013
   24   24    6   45    3   44              27234.280         313.203       27547.483   0.050        0.019
   24   24    6   45    3   46              27220.877         326.685       27547.562   0.020       -0.054
   24   24    6   45    4   44              27203.170         344.450       27547.620   0.050       -0.001
   24   24    6   45    4   46              27190.410         357.197       27547.607   0.050       -0.039
   24   24    6   45    5   44              27175.090         372.466       27547.556   0.050       -0.095
   24   24    6   45    5   46              27163.133         384.439       27547.572   0.020       -0.015
   24   24    6   47    1   46              27317.130         256.102       27573.232   0.030        0.042
   24   24    6   47    1   48              27301.684         271.533       27573.216   0.030        0.030
   24   24    6   47    2   46              27280.240         292.975       27573.215   0.050       -0.021
   24   24    6   47    2   48              27265.560         307.674       27573.234   0.050       -0.006
   24   24    6   47    3   46              27246.582         326.685       27573.267   0.025       -0.015
   24   24    6   47    3   48              27232.623         340.635       27573.258   0.020       -0.031
   24   24    6   47    4   46              27216.040         357.197       27573.237   0.050       -0.032
   24   24    6   47    4   48              27202.890         370.366       27573.256   0.050       -0.013
   24   24    6   47    5   46              27188.760         384.439       27573.199   0.050        0.021
   24   24    6   47    5   48              27176.430         396.779       27573.209   0.050        0.011
   24   24    6   49    1   48              27328.495         271.533       27600.027   0.040       -0.010
   24   24    6   49    1   50              27312.538         287.493       27600.032   0.020        0.009
   24   24    6   49    2   48              27292.316         307.674       27599.990   0.015       -0.048
   24   24    6   49    2   50              27277.160         322.865       27600.025   0.030       -0.038
   24   24    6   49    3   48              27259.330         340.635       27599.965   0.050        0.033
   24   24    6   49    3   50              27244.941         355.032       27599.973   0.030        0.037
   24   24    6   49    4   48              27229.620         370.366       27599.986   0.050       -0.004
   24   24    6   49    4   50              27216.040         383.933       27599.973   0.050        0.030
   24   24    6   49    5   48              27203.170         396.779       27599.949   0.050       -0.029
   24   24    6   49    5   50              27190.528         409.459       27599.986   0.020       -0.021
   24   24    6   49    6   48              27180.223         419.736       27599.959   0.026       -0.008
   24   24    6   51    1   50              27340.310         287.493       27627.804   0.030       -0.021
   24   24    6   51    1   52              27323.857         303.967       27627.823   0.030       -0.045
   24   24    6   51    2   50              27304.952         322.865       27627.817   0.024       -0.008
   24   24    6   51    2   52              27289.271         338.526       27627.797   0.015       -0.035
   24   24    6   51    3   50              27272.790         355.032       27627.822   0.020       -0.013
   24   24    6   51    3   52              27257.951         369.855       27627.806   0.020        0.007
   24   24    6   51    4   50              27243.840         383.933       27627.773   0.050        0.000
   24   24    6   51    4   52              27229.910         397.872       27627.782   0.050       -0.019
   24   24    6   51    5   50              27218.340         409.459       27627.799   0.050        0.006
   24   24    6   51    5   52              27205.320         422.444       27627.764   0.050       -0.011
   24   24    6   53    1   52              27352.777         303.967       27656.744   0.015       -0.043
   24   24    6   53    1   54              27335.779         320.934       27656.713   0.040       -0.035
   24   24    6   53    2   52              27318.197         338.526       27656.724   0.015       -0.018
   24   24    6   53    2   54              27302.060         354.639       27656.699   0.035       -0.053
   24   24    6   53    3   52              27286.860         369.855       27656.715   0.020        0.035
   24   24    6   53    3   54              27271.600         385.079       27656.679   0.050        0.004
   24   24    6   53    4   52              27258.810         397.872       27656.682   0.050        0.015
   24   24    6   53    4   54              27244.540         412.152       27656.692   0.050       -0.010
   24   24    6   53    5   52              27234.281         422.444       27656.724   0.015        0.006
   24   24    6   53    5   54              27221.016         435.696       27656.712   0.020       -0.031
   24   24    6   55    7   56              27205.366         481.283       27686.649   0.020       -0.027
   24   24    6   55    1   54              27365.784         320.934       27686.718   0.030       -0.017
   24   24    6   55    1   56              27348.282         338.375       27686.657   0.040        0.015
   24   24    6   55    2   54              27332.020         354.639       27686.659   0.050        0.003
   24   24    6   55    2   56              27315.495         371.178       27686.673   0.020       -0.020
   24   24    6   55    3   54              27301.606         385.079       27686.684   0.020        0.049
   24   24    6   55    3   56              27285.991         400.676       27686.667   0.015       -0.013
   24   24    6   55    4   54              27274.490         412.152       27686.642   0.050       -0.011
   24   24    6   55    4   56              27259.983         426.742       27686.725   0.030        0.004
   24   24    6   55    5   54              27250.940         435.696       27686.636   0.050        0.015
   24   24    6   57    2   58              27329.602         388.120       27717.722   0.030       -0.002
   24   24    6   57    3   56              27316.999         400.676       27717.675   0.015       -0.027
   24   24    6   57    3   58              27301.050         416.617       27717.667   0.050        0.055
   24   24    6   57    4   56              27290.938         426.742       27717.679   0.020       -0.034
   24   24    6   57    4   58              27276.070         441.599       27717.669   0.050        0.029
   24   24    6   57    5   56              27268.535         449.169       27717.704   0.015       -0.018
   24   24    6   59    2   58              27361.590         388.120       27749.710   0.050       -0.027
   24   24    6   59    2   60              27344.399         405.436       27749.834   0.047       -0.014
   24   24    6   59    3   58              27333.160         416.617       27749.777   0.050       -0.024
   24   24    6   59    3   60              27316.871         432.867       27749.737   0.030        0.010
   24   24    6   59    4   58              27308.120         441.599       27749.719   0.050       -0.068
   24   24    6   59    5   58              27286.969         462.805       27749.774   0.020        0.057
   24   24    6   59    5   60              27273.249         476.529       27749.778   0.020       -0.001
   24   24    6   61    2   60              27377.450         405.436       27782.886   0.050       -0.041
   24   24    6   61    2   62              27359.809         423.093       27782.902   0.020       -0.058
   24   24    6   61    3   60              27350.010         432.867       27782.877   0.050       -0.004
   24   24    6   61    3   62              27333.555         449.384       27782.939   0.040        0.001
   24   24    6   61    4   60              27326.180         456.679       27782.859   0.025       -0.032
   24   24    6   61    5   60              27306.426         476.529       27782.955   0.020       -0.016
   24   24    6   61    5   62              27292.719         490.237       27782.956   0.020       -0.041
   24   24    6   61    6   60              27291.227         491.691       27782.917   0.030        0.022
   24   24    6   63    3   62              27367.666         449.384       27817.050   0.021       -0.059
   24   24    6   63    4   64              27329.877         487.254       27817.131   0.030        0.037
   24   24    6   63    5   62              27326.912         490.237       27817.150   0.030        0.039
   24   24    6   63    5   64              27313.285         503.759       27817.044   0.050        0.000
   24   24    7   11    1   12              27366.560          86.786       27453.346   0.020       -0.059
   24   24    7   11    2   10              27326.162         127.149       27453.311   0.020        0.021
   24   24    7   11    2   12              27322.308         130.999       27453.307   0.029        0.040
   24   24    7   13    2   12              27329.247         130.999       27460.246   0.023       -0.065
   24   24    7   13    2   14              27324.690         135.511       27460.201   0.050        0.036
   24   24    7   13    3   12              27288.033         172.129       27460.162   0.050        0.001
   24   24    7   13    3   14              27283.700         176.451       27460.151   0.050       -0.003
   24   24    7   15    0   14              27423.904          44.313       27468.217   0.020        0.029
   24   24    7   15    1   14              27376.799          91.488       27468.287   0.030       -0.016
   24   24    7   15    1   16              27371.296          96.878       27468.174   0.030       -0.055
   24   24    7   15    2   14              27332.708         135.511       27468.219   0.015       -0.067
   24   24    7   15    2   16              27327.543         140.682       27468.225   0.056       -0.010
   24   24    7   15    3   16              27286.781         181.402       27468.183   0.030        0.060
   24   24    7   17    0   18              27421.046          56.245       27477.291   0.030       -0.053
   24   24    7   17    1   16              27380.447          96.878       27477.325   0.030       -0.008
   24   24    7   17    1   18              27374.383         102.951       27477.334   0.030       -0.002
   24   24    7   17    2   16              27336.652         140.682       27477.334   0.015       -0.044
   24   24    7   17    2   18              27330.838         146.507       27477.346   0.030       -0.048
   24   24    7   17    3   16              27295.917         181.402       27477.319   0.030       -0.014
   24   24    7   17    3   18              27290.330         186.979       27477.309   0.050       -0.005
   24   24    7   17    4   18              27252.860         224.406       27477.266   0.050       -0.005
   24   24    7   19    0   20              27424.312          63.275       27487.588   0.020        0.007
   24   24    7   19    1   18              27384.623         102.951       27487.574   0.030       -0.020
   24   24    7   19    1   20              27377.860         109.703       27487.563   0.030       -0.030
   24   24    7   19    2   18              27341.009         146.507       27487.516   0.020       -0.073
   24   24    7   19    2   20              27334.565         152.983       27487.548   0.022        0.036
   24   24    7   19    3   18              27300.570         186.979       27487.549   0.050        0.022
   24   24    7   19    3   20              27294.310         193.177       27487.487   0.050        0.011
   24   24    7   19    4   20              27257.200         230.324       27487.524   0.050       -0.035
   24   24    7   21    0   20              27435.520          63.275       27498.795   0.050       -0.004
   24   24    7   21    0   22              27427.810          71.008       27498.818   0.050       -0.002
   24   24    7   21    1   20              27389.150         109.703       27498.853   0.020       -0.065
   24   24    7   21    1   22              27381.721         117.129       27498.850   0.020       -0.028
   24   24    7   21    2   20              27345.897         152.983       27498.880   0.015       -0.069
   24   24    7   21    2   22              27338.809         160.102       27498.912   0.030       -0.045
   24   24    7   21    3   20              27305.679         193.177       27498.856   0.015       -0.011
   24   24    7   21    3   22              27298.860         199.990       27498.850   0.050       -0.014
   24   24    7   21    4   20              27268.470         230.324       27498.794   0.050        0.016
   24   24    7   21    4   22              27262.011         236.826       27498.837   0.030        0.048
   24   24    7   23    0   22              27440.259          71.008       27511.267   0.015       -0.008
   24   24    7   23    0   24              27431.780          79.439       27511.219   0.050       -0.014
   24   24    7   23    1   22              27394.150         117.129       27511.279   0.030       -0.070
   24   24    7   23    1   24              27386.036         125.222       27511.258   0.030       -0.027
   24   24    7   23    2   22              27351.160         160.102       27511.262   0.050       -0.007
   24   24    7   23    2   24              27343.424         167.860       27511.285   0.020       -0.055
   24   24    7   23    3   22              27311.231         199.990       27511.220   0.015        0.005
   24   24    7   23    3   24              27303.800         207.411       27511.211   0.050       -0.016
   24   24    7   23    4   22              27274.490         236.826       27511.316   0.050       -0.012
   24   24    7   23    4   24              27267.338         243.906       27511.244   0.030        0.011
   24   24    7   25    0   24              27445.316          79.439       27524.756   0.017       -0.054
   24   24    7   25    0   24              27445.250          79.439       27524.689   0.050       -0.063
   24   24    7   25    0   26              27436.226          88.562       27524.788   0.015        0.042
   24   24    7   25    1   26              27390.775         133.978       27524.753   0.030       -0.030
   24   24    7   25    2   24              27356.940         167.860       27524.800   0.020       -0.025
   24   24    7   25    2   26              27348.519         176.251       27524.770   0.020       -0.092
   24   24    7   25    3   26              27309.300         215.434       27524.734   0.050        0.007
   24   24    7   25    4   24              27280.880         243.906       27524.786   0.050       -0.028
   24   24    7   25    4   26              27273.210         251.558       27524.768   0.050        0.019
   24   24    7   27    0   26              27450.816          88.562       27539.378   0.021       -0.011
   24   24    7   27    0   28              27440.920          98.369       27539.289   0.050       -0.047
   24   24    7   27    1   26              27405.407         133.978       27539.385   0.015        0.006
   24   24    7   27    1   28              27396.000         143.389       27539.389   0.020       -0.013
   24   24    7   27    2   26              27363.140         176.251       27539.391   0.020       -0.005
   24   24    7   27    2   28              27354.123         185.266       27539.389   0.020       -0.093
   24   24    7   27    3   26              27323.890         215.434       27539.324   0.050        0.003
   24   24    7   27    3   28              27315.350         224.052       27539.402   0.050        0.006
   24   24    7   27    4   26              27287.765         251.558       27539.323   0.040        0.008
   24   24    7   29    0   30              27446.234         108.855       27555.088   0.015        0.007
   24   24    7   29    1   28              27411.690         143.389       27555.079   0.015       -0.058
   24   24    7   29    1   30              27401.613         153.447       27555.061   0.015        0.019
   24   24    7   29    2   28              27369.830         185.266       27555.096   0.020       -0.060
   24   24    7   29    2   30              27360.173         194.898       27555.072   0.020        0.011
   24   24    7   29    3   28              27331.031         224.052       27555.083   0.040        0.001
   24   24    7   29    3   30              27321.820         233.255       27555.075   0.020       -0.017
   24   24    7   31    0   30              27463.032         108.855       27571.887   0.025        0.019
   24   24    7   31    0   32              27451.825         120.010       27571.836   0.030       -0.006
   24   24    7   31    1   30              27418.409         153.447       27571.856   0.020        0.006
   24   24    7   31    1   32              27407.719         164.145       27571.864   0.020       -0.003
   24   24    7   31    2   30              27376.974         194.898       27571.873   0.020        0.023
   24   24    7   31    2   32              27366.737         205.139       27571.877   0.020       -0.027
   24   24    7   31    3   30              27338.610         233.255       27571.865   0.050       -0.008
   24   24    7   31    3   32              27328.817         243.035       27571.853   0.020        0.001
   24   24    7   31    4   32              27294.080         277.850       27571.930   0.050        0.009
   24   24    7   33    0   32              27469.720         120.010       27589.730   0.015        0.013
   24   24    7   33    0   34              27457.954         131.828       27589.782   0.020        0.002
   24   24    7   33    1   32              27425.597         164.145       27589.743   0.020       -0.011
   24   24    7   33    2   32              27384.579         205.139       27589.718   0.030        0.067
   24   24    7   33    2   34              27373.710         215.979       27589.689   0.050       -0.008
   24   24    7   33    3   32              27346.630         243.035       27589.665   0.050        0.043
   24   24    7   33    3   34              27336.389         253.382       27589.771   0.025        0.004
   24   24    7   33    4   32              27311.850         277.850       27589.700   0.050       -0.021
   24   24    7   33    4   34              27302.039         287.694       27589.734   0.080       -0.049
   24   24    7   35    0   34              27476.861         131.828       27608.689   0.020       -0.073
   24   24    7   35    1   34              27433.246         175.474       27608.720   0.015        0.033
   24   24    7   35    1   36              27421.284         187.424       27608.708   0.015       -0.038
   24   24    7   35    2   34              27392.708         215.979       27608.688   0.020       -0.005
   24   24    7   35    2   36              27381.306         227.408       27608.715   0.015       -0.012
   24   24    7   35    3   34              27355.230         253.382       27608.612   0.050        0.020
   24   24    7   35    3   36              27344.369         264.285       27608.654   0.025        0.008
   24   24    7   35    4   34              27321.010         287.694       27608.704   0.050       -0.013
   24   24    7   35    4   36              27310.720         298.059       27608.779   0.050        0.014
   24   24    7   37    0   36              27484.479         144.298       27628.778   0.020       -0.088
   24   24    7   37    1   36              27441.317         187.424       27628.741   0.015       -0.046
   24   24    7   37    1   38              27428.758         199.985       27628.743   0.020        0.004
   24   24    7   37    2   36              27401.363         227.408       27628.771   0.020        0.079
   24   24    7   37    2   38              27389.327         239.416       27628.743   0.015        0.031
   24   24    7   37    3   36              27364.420         264.285       27628.705   0.050       -0.005
   24   24    7   37    3   38              27353.027         275.732       27628.759   0.020       -0.003
   24   24    7   37    4   36              27330.750         298.059       27628.809   0.040        0.025
   24   24    7   39    0   40              27478.681         171.157       27649.838   0.015       -0.003
   24   24    7   39    1   38              27449.875         199.985       27649.860   0.020       -0.041
   24   24    7   39    1   40              27436.726         213.145       27649.872   0.015        0.012
   24   24    7   39    2   38              27410.482         239.416       27649.898   0.030        0.063
   24   24    7   39    2   40              27397.904         251.989       27649.893   0.020       -0.037
   24   24    7   39    3   38              27374.120         275.732       27649.852   0.050       -0.015
   24   24    7   39    3   40              27362.177         287.710       27649.887   0.019       -0.003
   24   24    7   39    4   38              27340.922         308.932       27649.854   0.015        0.023
   24   24    7   39    4   40              27329.575         320.299       27649.875   0.020        0.019
   24   24    7   41    5   42              27311.192         360.886       27672.078   0.020       -0.023
   24   24    7   41    0   40              27500.890         171.157       27672.047   0.050        0.012
   24   24    7   41    0   42              27486.537         185.523       27672.060   0.020       -0.021
   24   24    7   41    1   40              27458.935         213.145       27672.080   0.015        0.000
   24   24    7   41    1   42              27445.167         226.894       27672.061   0.015        0.017
   24   24    7   41    2   40              27420.093         251.989       27672.082   0.015       -0.004
   24   24    7   41    2   42              27406.961         265.117       27672.077   0.015       -0.036
   24   24    7   41    3   42              27371.810         300.205       27672.015   0.050       -0.023
   24   24    7   41    4   40              27351.750         320.299       27672.049   0.050       -0.002
   24   24    7   41    4   42              27339.950         332.144       27672.094   0.050       -0.021
   24   24    7   43    0   42              27509.840         185.523       27695.363   0.050        0.000
   24   24    7   43    0   44              27494.790         200.499       27695.289   0.050       -0.005
   24   24    7   43    1   42              27468.493         226.894       27695.387   0.015       -0.067
   24   24    7   43    1   44              27454.146         241.217       27695.363   0.020       -0.033
   24   24    7   43    2   42              27430.255         265.117       27695.372   0.020        0.011
   24   24    7   43    2   44              27416.602         278.783       27695.385   0.030       -0.003
   24   24    7   43    3   42              27395.157         300.205       27695.362   0.015       -0.078
   24   24    7   43    3   44              27382.187         313.203       27695.389   0.015        0.020
   24   24    7   43    4   42              27363.209         332.144       27695.353   0.016       -0.004
   24   24    7   43    4   44              27350.940         344.450       27695.390   0.050        0.005
   24   24    7   45    0   44              27519.233         200.499       27719.731   0.030        0.019
   24   24    7   45    0   46              27503.606         216.070       27719.676   0.030       -0.005
   24   24    7   45    0   46              27503.631         216.070       27719.701   0.015        0.023
   24   24    7   45    1   44              27478.502         241.217       27719.720   0.015       -0.014
   24   24    7   45    1   46              27463.592         256.102       27719.694   0.030        0.023
   24   24    7   45    2   44              27440.946         278.783       27719.729   0.015        0.007
   24   24    7   45    2   46              27426.758         292.975       27719.733   0.020       -0.048
   24   24    7   45    3   44              27406.480         313.203       27719.683   0.050       -0.024
   24   24    7   45    3   46              27393.028         326.685       27719.713   0.020       -0.005
   24   24    7   45    4   44              27375.190         344.450       27719.640   0.050       -0.031
   24   24    7   45    4   46              27362.516         357.197       27719.714   0.015        0.005
   24   24    7   47    6   46              27336.840         408.296       27745.137   0.020        0.009
   24   24    7   47    0   46              27529.030         216.070       27745.100   0.050       -0.042
   24   24    7   47    1   46              27489.062         256.102       27745.164   0.015       -0.011
   24   24    7   47    1   48              27473.613         271.533       27745.146   0.015       -0.085
   24   24    7   47    2   46              27452.166         292.975       27745.140   0.015       -0.011
   24   24    7   47    2   48              27437.483         307.674       27745.157   0.020       -0.017
   24   24    7   47    3   46              27418.484         326.685       27745.169   0.020       -0.053
   24   24    7   47    3   48              27404.543         340.635       27745.178   0.017        0.011
   24   24    7   47    4   46              27387.870         357.197       27745.067   0.050       -0.007
   24   24    7   47    4   48              27374.790         370.366       27745.156   0.050       -0.013
   24   24    7   47    5   48              27348.412         396.779       27745.191   0.030        0.004
   24   24    7   49    0   48              27539.340         232.223       27771.563   0.050        0.016
   24   24    7   49    1   48              27500.146         271.533       27771.679   0.060        0.025
   24   24    7   49    1   50              27484.168         287.493       27771.661   0.015       -0.086
   24   24    7   49    2   48              27463.948         307.674       27771.623   0.015        0.003
   24   24    7   49    2   50              27448.749         322.865       27771.614   0.040        0.038
   24   24    7   49    3   48              27430.992         340.635       27771.627   0.020       -0.086
   24   24    7   49    3   50              27416.592         355.032       27771.624   0.077        0.029
   24   24    7   49    4   48              27401.304         370.366       27771.671   0.020        0.012
   24   24    7   49    4   50              27387.700         383.933       27771.633   0.050       -0.026
   24   24    7   49    5   50              27362.194         409.459       27771.653   0.048       -0.035
   24   24    7   51    1   50              27511.702         287.493       27799.195   0.030       -0.022
   24   24    7   51    1   52              27495.259         303.967       27799.226   0.020       -0.025
   24   24    7   51    2   50              27476.340         322.865       27799.205   0.020        0.022
   24   24    7   51    2   52              27460.686         338.526       27799.213   0.020       -0.016
   24   24    7   51    3   50              27444.180         355.032       27799.212   0.015        0.004
   24   24    7   51    3   52              27429.387         369.855       27799.242   0.020       -0.014
   24   24    7   51    4   50              27415.230         383.933       27799.163   0.050        0.017
   24   24    7   51    4   52              27401.304         397.872       27799.176   0.015       -0.005
   24   24    7   51    5   52              27376.725         422.444       27799.168   0.030        0.003
   24   24    7   53    1   52              27523.840         303.967       27827.807   0.033        0.003
   24   24    7   53    1   54              27506.897         320.934       27827.831   0.015        0.033
   24   24    7   53    2   52              27489.325         338.526       27827.851   0.020       -0.046
   24   24    7   53    2   54              27473.180         354.639       27827.819   0.020       -0.033
   24   24    7   53    3   52              27457.955         369.855       27827.810   0.020       -0.041
   24   24    7   53    3   54              27442.758         385.079       27827.836   0.015       -0.024
   24   24    7   53    4   52              27429.971         397.872       27827.842   0.020        0.001
   24   24    7   53    4   54              27415.630         412.152       27827.782   0.050        0.021
   24   24    7   55    1   54              27536.583         320.934       27857.517   0.020       -0.011
   24   24    7   55    1   56              27519.092         338.375       27857.467   0.015       -0.020
   24   24    7   55    2   54              27502.889         354.639       27857.528   0.020        0.006
   24   24    7   55    2   56              27486.338         371.178       27857.517   0.020        0.012
   24   24    7   55    3   54              27472.433         385.079       27857.511   0.015       -0.048
   24   24    7   55    4   54              27445.375         412.152       27857.528   0.030       -0.067
   24   24    7   55    4   54              27445.379         412.152       27857.531   0.015        0.009
   24   24    7   55    4   56              27430.769         426.742       27857.511   0.020       -0.041
   24   24    7   57    1   56              27549.871         338.375       27888.246   0.020        0.019
   24   24    7   57    1   58              27531.959         356.267       27888.226   0.030        0.009
   24   24    7   57    2   56              27517.087         371.178       27888.265   0.020        0.003
   24   24    7   57    2   58              27500.122         388.120       27888.242   0.020        0.020
   24   24    7   57    3   56              27487.570         400.676       27888.246   0.015        0.023
   24   24    7   57    3   58              27471.617         416.617       27888.234   0.020        0.003
   24   24    7   57    4   56              27461.492         426.742       27888.233   0.015        0.006
   24   24    7   57    4   58              27446.652         441.599       27888.251   0.020       -0.014
   24   24    7   57    5   56              27439.073         449.169       27888.242   0.015        0.025
   24   24    7   57    5   58              27425.388         462.805       27888.192   0.023        0.002
   24   24    7   59    1   58              27563.756         356.267       27920.023   0.030        0.006
   24   24    7   59    1   60              27545.419         374.586       27920.005   0.020       -0.006
   24   24    7   59    2   58              27531.890         388.120       27920.010   0.050       -0.006
   24   24    7   59    2   60              27514.557         405.436       27919.993   0.015        0.012
   24   24    7   59    3   60              27487.163         432.867       27920.029   0.015        0.002
   24   24    7   59    4   58              27478.430         441.599       27920.029   0.050       -0.047
   24   24    7   59    4   58              27478.402         441.599       27920.001   0.015        0.003
   24   24    7   59    4   60              27463.356         456.679       27920.035   0.015       -0.016
   24   24    7   59    5   60              27443.452         476.529       27919.981   0.030       -0.010
   24   24    7   61    2   60              27547.409         405.436       27952.844   0.020       -0.028
   24   24    7   63    2   62              27563.608         423.093       27986.702   0.020        0.009
   24   24    7   63    4   62              27514.801         471.922       27986.723   0.020        0.009
   24   24    7   63    4   64              27499.462         487.254       27986.716   0.015       -0.019
   24   24    7   65    3   66              27538.606         483.021       28021.627   0.015        0.014
   24   24    7   65    4   64              27534.340         487.254       28021.594   0.030       -0.039
   24   24    8    7    0    6              27586.283          29.062       27615.345   0.020       -0.003
   24   24    8    9    0   10              27584.808          35.244       27620.051   0.040       -0.013
   24   24    8   11    0   12              27586.332          39.418       27625.751   0.015        0.008
   24   24    8   11    1   10              27542.972          82.774       27625.746   0.015        0.001
   24   24    8   11    1   12              27538.957          86.786       27625.743   0.015        0.008
   24   24    8   13    0   14              27588.253          44.313       27632.566   0.019       -0.026
   24   24    8   13    1   12              27545.823          86.786       27632.609   0.020       -0.003
   24   24    8   13    1   14              27541.109          91.488       27632.598   0.030        0.048
   24   24    8   13    2   12              27501.596         130.999       27632.595   0.020       -0.001
   24   24    8   15    1   14              27549.066          91.488       27640.554   0.035       -0.007
   24   24    8   15    1   16              27543.658          96.878       27640.536   0.015       -0.009
   24   24    8   15    2   14              27505.026         135.511       27640.537   0.020       -0.029
   24   24    8   17    0   16              27599.642          49.923       27649.565   0.020        0.015
   24   24    8   17    1   16              27552.646          96.878       27649.524   0.015        0.003
   24   24    8   17    1   18              27546.585         102.951       27649.537   0.020        0.000
   24   24    8   17    2   16              27508.839         140.682       27649.521   0.020        0.025
   24   24    8   17    2   18              27503.078         146.507       27649.585   0.020        0.006
   24   24    8   19    0   18              27603.428          56.245       27659.673   0.015        0.007
   24   24    8   19    0   20              27596.405          63.275       27659.680   0.015        0.009
   24   24    8   19    1   18              27556.725         102.951       27659.676   0.020       -0.033
   24   24    8   19    1   20              27549.958         109.703       27659.661   0.020       -0.020
   24   24    8   19    2   18              27513.137         146.507       27659.644   0.020       -0.035
   24   24    8   19    2   20              27506.649         152.983       27659.632   0.030        0.029
   24   24    8   21    0   22              27599.836          71.008       27670.844   0.020        0.000
   24   24    8   21    1   20              27561.156         109.703       27670.859   0.020        0.007
   24   24    8   21    1   22              27553.756         117.129       27670.884   0.020        0.003
   24   24    8   21    2   20              27517.904         152.983       27670.887   0.020       -0.012
   24   24    8   21    2   22              27510.792         160.102       27670.894   0.020       -0.029
   24   24    8   23    0   22              27612.174          71.008       27683.182   0.029       -0.042
   24   24    8   23    0   24              27603.721          79.439       27683.160   0.020       -0.036
   24   24    8   23    1   22              27566.049         117.129       27683.177   0.020       -0.020
   24   24    8   23    1   24              27557.957         125.222       27683.180   0.015        0.005
   24   24    8   23    2   22              27523.077         160.102       27683.179   0.020        0.007
   24   24    8   23    2   24              27515.269         167.860       27683.130   0.030        0.015
   24   24    8   25    0   24              27617.088          79.439       27696.527   0.020        0.009
   24   24    8   25    0   26              27607.992          88.562       27696.553   0.030       -0.014
   24   24    8   25    1   26              27562.588         133.978       27696.566   0.015        0.004
   24   24    8   25    2   24              27528.691         167.860       27696.552   0.020        0.006
   24   24    8   25    2   26              27520.324         176.251       27696.575   0.030        0.006
   24   24    8   25    3   26              27481.100         215.434       27696.534   0.050       -0.044
   24   24    8   27    0   26              27622.461          88.562       27711.022   0.020       -0.027
   24   24    8   27    0   28              27612.653          98.369       27711.022   0.020        0.000
   24   24    8   27    1   26              27577.036         133.978       27711.014   0.020        0.013
   24   24    8   27    1   28              27567.627         143.389       27711.016   0.020       -0.002
   24   24    8   27    2   26              27534.799         176.251       27711.050   0.025        0.021
   24   24    8   27    2   28              27525.743         185.266       27711.009   0.020       -0.019
   24   24    8   27    3   28              27486.918         224.052       27710.970   0.030       -0.024
   24   24    8   29    0   28              27628.195          98.369       27726.564   0.020        0.004
   24   24    8   29    0   30              27617.705         108.855       27726.560   0.020        0.003
   24   24    8   29    1   28              27583.193         143.389       27726.582   0.015       -0.004
   24   24    8   29    1   30              27573.135         153.447       27726.582   0.015       -0.002
   24   24    8   29    2   28              27541.302         185.266       27726.568   0.030        0.031
   24   24    8   29    2   30              27531.650         194.898       27726.548   0.050       -0.010
   24   24    8   29    3   30              27493.310         233.255       27726.565   0.050       -0.049
   24   24    8   31    0   30              27634.360         108.855       27743.215   0.020       -0.083
   24   24    8   31    0   32              27623.147         120.010       27743.157   0.017       -0.002
   24   24    8   31    1   30              27589.750         153.447       27743.197   0.020       -0.006
   24   24    8   31    1   32              27579.032         164.145       27743.177   0.015        0.016
   24   24    8   31    2   30              27548.311         194.898       27743.210   0.020        0.016
   24   24    8   31    2   32              27538.042         205.139       27743.181   0.020        0.002
   24   24    8   31    3   30              27509.840         233.255       27743.095   0.050       -0.018
   24   24    8   31    3   32              27500.070         243.035       27743.105   0.050       -0.001
   24   24    8   33    0   32              27640.970         120.010       27760.980   0.100        0.021
   24   24    8   33    0   34              27629.090         131.828       27760.918   0.020       -0.037
   24   24    8   33    1   32              27596.765         164.145       27760.910   0.020        0.003
   24   24    8   33    1   34              27585.430         175.474       27760.904   0.015       -0.018
   24   24    8   33    2   32              27555.776         205.139       27760.916   0.020        0.015
   24   24    8   33    2   34              27544.961         215.979       27760.940   0.023       -0.013
   24   24    8   33    3   32              27517.820         243.035       27760.855   0.050       -0.099
   24   24    8   33    3   34              27507.517         253.382       27760.899   0.050       -0.089
   24   24    8   35    0   34              27647.844         131.828       27779.672   0.020        0.079
   24   24    8   35    0   36              27635.389         144.298       27779.687   0.015        0.017
   24   24    8   35    1   34              27604.212         175.474       27779.686   0.015        0.009
   24   24    8   35    1   36              27592.260         187.424       27779.684   0.020        0.003
   24   24    8   35    2   34              27563.689         215.979       27779.668   0.015        0.014
   24   24    8   35    2   36              27552.320         227.408       27779.728   0.030        0.039
   24   24    8   35    3   34              27526.260         253.382       27779.642   0.050       -0.046
   24   24    8   35    3   36              27515.300         264.285       27779.585   0.050       -0.002
   24   24    8   37    0   36              27655.223         144.298       27799.521   0.030       -0.013
   24   24    8   37    0   38              27642.117         157.411       27799.528   0.040        0.003
   24   24    8   37    1   36              27612.116         187.424       27799.540   0.020        0.001
   24   24    8   37    1   38              27599.537         199.985       27799.522   0.020       -0.001
   24   24    8   37    2   36              27572.125         227.408       27799.534   0.015       -0.017
   24   24    8   37    2   38              27560.130         239.416       27799.546   0.015        0.043
   24   24    8   37    3   38              27523.838         275.732       27799.570   0.042       -0.043
   24   24    8   39    0   38              27663.070         157.411       27820.481   0.015       -0.100
   24   24    8   39    0   40              27649.310         171.157       27820.466   0.020       -0.021
   24   24    8   39    1   38              27620.484         199.985       27820.469   0.015       -0.015
   24   24    8   39    1   40              27607.289         213.145       27820.434   0.020       -0.003
   24   24    8   39    2   38              27581.039         239.416       27820.455   0.015       -0.020
   24   24    8   39    2   40              27568.492         251.989       27820.481   0.030       -0.009
   24   24    8   39    3   40              27532.782         287.710       27820.492   0.020        0.003
   24   24    8   41    0   40              27671.296         171.157       27842.453   0.020        0.027
   24   24    8   41    0   42              27656.949         185.523       27842.472   0.020        0.010
   24   24    8   41    1   40              27629.319         213.145       27842.464   0.020       -0.005
   24   24    8   41    1   42              27615.569         226.894       27842.463   0.015       -0.003
   24   24    8   41    2   40              27590.485         251.989       27842.474   0.015       -0.037
   24   24    8   41    2   42              27577.361         265.117       27842.478   0.020       -0.017
   24   24    8   41    3   40              27554.734         287.710       27842.444   0.020        0.009
   24   24    8   41    3   42              27542.220         300.205       27842.425   0.050        0.020
   24   24    8   43    0   42              27680.014         185.523       27865.537   0.020       -0.017
   24   24    8   43    0   44              27665.018         200.499       27865.517   0.020        0.002
   24   24    8   43    1   42              27638.638         226.894       27865.532   0.015       -0.006
   24   24    8   43    1   44              27624.319         241.217       27865.536   0.015       -0.008
   24   24    8   43    2   42              27600.405         265.117       27865.522   0.015        0.004
   24   24    8   43    2   44              27586.748         278.783       27865.531   0.015        0.008
   24   24    8   43    3   42              27565.230         300.205       27865.435   0.050       -0.026
   24   24    8   43    3   44              27552.319         313.203       27865.522   0.040       -0.045
   24   24    8   45    0   44              27689.163         200.499       27889.662   0.020        0.003
   24   24    8   45    1   44              27648.476         241.217       27889.694   0.015       -0.018
   24   24    8   45    1   46              27633.540         256.102       27889.642   0.050       -0.003
   24   24    8   45    2   44              27610.840         278.783       27889.623   0.050        0.001
   24   24    8   45    2   46              27596.650         292.975       27889.625   0.050       -0.013
   24   24    8   45    3   44              27576.438         313.203       27889.640   0.020       -0.004
   24   24    8   45    3   46              27562.930         326.685       27889.615   0.050       -0.100
   24   24    8   45    4   46              27532.450         357.197       27889.647   0.020       -0.013
   24   24    8   47    0   46              27698.795         216.070       27914.865   0.020       -0.001
   24   24    8   47    0   48              27682.635         232.223       27914.858   0.066        0.031
   24   24    8   47    1   46              27658.750         256.102       27914.852   0.015       -0.021
   24   24    8   47    1   48              27643.332         271.533       27914.864   0.015       -0.040
   24   24    8   47    2   46              27621.830         292.975       27914.805   0.050       -0.038
   24   24    8   47    2   48              27607.168         307.674       27914.842   0.020       -0.022
   24   24    8   47    3   46              27588.160         326.685       27914.845   0.015       -0.048
   24   24    8   47    3   48              27574.190         340.635       27914.825   0.050       -0.016
   24   24    8   49    0   48              27708.841         232.223       27941.064   0.030        0.027
   24   24    8   49    0   50              27692.144         248.943       27941.087   0.020        0.014
   24   24    8   49    1   48              27669.568         271.533       27941.101   0.015        0.007
   24   24    8   49    1   50              27653.598         287.493       27941.091   0.015        0.001
   24   24    8   49    2   48              27633.410         307.674       27941.084   0.050        0.013
   24   24    8   49    2   50              27618.190         322.865       27941.055   0.050       -0.046
   24   24    8   49    3   48              27600.485         340.635       27941.120   0.016       -0.009
   24   24    8   49    3   50              27586.078         355.032       27941.110   0.023       -0.006
   24   24    8   51    4   50              27584.481         383.933       27968.414   0.020       -0.026
   24   24    8   51    0   50              27719.458         248.943       27968.401   0.020       -0.032
   24   24    8   51    1   50              27680.901         287.493       27968.394   0.015       -0.010
   24   24    8   51    1   52              27664.424         303.967       27968.391   0.015        0.004
   24   24    8   51    2   50              27645.460         322.865       27968.325   0.050       -0.005
   24   24    8   51    2   52              27629.810         338.526       27968.336   0.050       -0.012
   24   24    8   51    3   50              27613.310         355.032       27968.342   0.050       -0.042
   24   24    8   51    3   52              27598.552         369.855       27968.406   0.021        0.024
   24   24    8   53    4   54              27584.588         412.152       27996.740   0.020        0.013
   24   24    8   53    0   54              27712.732         284.018       27996.750   0.020        0.019
   24   24    8   53    1   52              27692.779         303.967       27996.746   0.016        0.005
   24   24    8   53    1   54              27675.822         320.934       27996.756   0.020       -0.001
   24   24    8   53    2   52              27658.150         338.526       27996.676   0.050       -0.005
   24   24    8   53    2   54              27642.060         354.639       27996.699   0.050       -0.071
   24   24    8   53    3   52              27626.913         369.855       27996.768   0.020       -0.059
   24   24    8   53    3   54              27611.693         385.079       27996.772   0.029       -0.053
   24   24    8   55    0   54              27742.117         284.018       28026.134   0.020        0.011
   24   24    8   55    1   54              27705.215         320.934       28026.149   0.020       -0.005
   24   24    8   55    1   56              27687.770         338.375       28026.145   0.030        0.005
   24   24    8   55    2   54              27671.506         354.639       28026.145   0.020        0.001
   24   24    8   55    2   56              27655.035         371.178       28026.214   0.041        0.011
   24   24    8   55    3   54              27640.970         385.079       28026.049   0.050       -0.069
   24   24    8   55    3   56              27625.452         400.676       28026.128   0.020       -0.047
   24   24    8   57    0   58              27735.431         321.150       28056.581   0.020        0.023
   24   24    8   57    1   56              27718.216         338.375       28056.591   0.015        0.027
   24   24    8   57    1   58              27700.345         356.267       28056.612   0.020       -0.007
   24   24    8   57    2   56              27685.398         371.178       28056.576   0.030        0.008
   24   24    8   57    2   58              27668.455         388.120       28056.575   0.023        0.003
   24   24    8   57    3   56              27655.903         400.676       28056.579   0.023        0.004
   24   24    8   57    3   58              27639.971         416.617       28056.588   0.024        0.072
   24   24    8   59    5   60              27611.576         476.529       28088.105   0.030       -0.093
   24   24    8   59    0   60              27747.636         340.436       28088.072   0.030       -0.014
   24   24    8   59    1   58              27731.802         356.267       28088.068   0.015        0.000
   24   24    8   59    1   60              27713.481         374.586       28088.067   0.020        0.010
   24   24    8   59    2   58              27699.954         388.120       28088.074   0.015        0.031
   24   24    8   59    2   60              27682.635         405.436       28088.071   0.038       -0.005
   24   24    8   59    3   58              27671.434         416.617       28088.051   0.052       -0.006
   24   24    8   59    3   60              27655.223         432.867       28088.090   0.030       -0.002
   24   24    8   59    5   58              27625.196         462.805       28088.000   0.030        0.007
   24   24    8   61    1   60              27745.986         374.586       28120.572   0.020        0.046
   24   24    8   61    1   62              27727.229         393.305       28120.534   0.030        0.012
   24   24    8   61    2   60              27715.100         405.436       28120.536   0.030        0.009
   24   24    8   61    2   62              27697.475         423.093       28120.569   0.015        0.007
   24   24    8   61    3   60              27687.710         432.867       28120.577   0.030        0.014
   24   24    8   61    3   62              27671.166         449.384       28120.550   0.020        0.011
   24   24    8   61    4   62              27648.672         471.922       28120.594   0.030       -0.009
   24   24    8   63    1   62              27760.806         393.305       28154.112   0.020        0.030
   24   24    8   63    1   64              27741.718         412.396       28154.114   0.030       -0.059
   24   24    8   63    2   62              27731.041         423.093       28154.134   0.020       -0.002
   24   24    8   63    2   64              27713.042         441.057       28154.100   0.020       -0.039
   24   24    8   63    3   62              27704.745         449.384       28154.129   0.020       -0.038
   24   24    8   63    3   64              27688.012         466.122       28154.134   0.030       -0.005
   24   24    8   63    4   62              27682.238         471.922       28154.160   0.030        0.003
   24   24    8   65    1   66              27756.865         431.825       28188.690   0.040       -0.024
   24   24    8   65    2   64              27747.650         441.057       28188.707   0.015        0.020
   24   24    8   65    2   66              27729.409         459.286       28188.695   0.020       -0.007
   24   24    8   65    4   64              27701.420         487.254       28188.674   0.020       -0.004
   24   24    8   65    5   64              27684.968         503.759       28188.727   0.050        0.016
   24   24    8   67    2   68              27746.528         477.732       28224.259   0.043       -0.019
   24   24    8   67    3   66              27741.259         483.021       28224.280   0.020        0.011
   24   24    8   69    3   68              27760.867         500.008       28260.875   0.030        0.016
   24   24    9   11    0   10              27760.741          35.244       27795.984   0.030        0.042
   24   24    9   13    0   12              27763.360          39.418       27802.778   0.030        0.000
   24   24    9   13    0   14              27758.469          44.313       27802.782   0.020        0.017
   24   24    9   13    1   14              27711.285          91.488       27802.774   0.015        0.005
   24   24    9   15    0   14              27766.300          44.313       27810.612   0.020       -0.016
   24   24    9   15    0   16              27760.703          49.923       27810.626   0.030        0.037
   24   24    9   15    1   14              27719.119          91.488       27810.607   0.015       -0.025
   24   24    9   15    1   16              27713.721          96.878       27810.599   0.020       -0.004
   24   24    9   17    0   16              27769.616          49.923       27819.539   0.020       -0.021
   24   24    9   17    0   18              27763.275          56.245       27819.520   0.020       -0.005
   24   24    9   17    1   16              27722.651          96.878       27819.530   0.040        0.011
   24   24    9   17    1   18              27716.642         102.951       27819.593   0.020        0.014
   24   24    9   19    0   18              27773.353          56.245       27829.598   0.020        0.006
   24   24    9   19    0   20              27766.300          63.275       27829.575   0.020       -0.016
   24   24    9   19    1   18              27726.639         102.951       27829.590   0.015       -0.002
   24   24    9   19    1   20              27719.848         109.703       27829.551   0.030       -0.021
   24   24    9   19    2   20              27676.607         152.983       27829.589   0.040       -0.029
   24   24    9   21    0   20              27777.399          63.275       27840.674   0.050       -0.031
   24   24    9   21    0   22              27769.700          71.008       27840.709   0.020       -0.050
   24   24    9   21    1   20              27731.002         109.703       27840.705   0.040       -0.040
   24   24    9   21    1   22              27723.583         117.129       27840.711   0.020        0.023
   24   24    9   21    2   20              27687.651         152.983       27840.634   0.030        0.007
   24   24    9   21    2   22              27680.545         160.102       27840.648   0.020       -0.016
   24   24    9   23    0   22              27781.860          71.008       27852.868   0.030       -0.001
   24   24    9   23    0   24              27773.448          79.439       27852.887   0.020       -0.040
   24   24    9   23    1   22              27735.753         117.129       27852.882   0.015       -0.002
   24   24    9   23    1   24              27727.661         125.222       27852.883   0.020       -0.018
   24   24    9   23    2   22              27692.726         160.102       27852.828   0.030        0.017
   24   24    9   23    2   24              27684.966         167.860       27852.826   0.030        0.013
   24   24    9   25    0   24              27786.690          79.439       27866.130   0.020        0.019
   24   24    9   25    0   26              27777.568          88.562       27866.130   0.020       -0.058
   24   24    9   25    1   24              27740.891         125.222       27866.114   0.030       -0.044
   24   24    9   25    1   26              27732.143         133.978       27866.121   0.020       -0.002
   24   24    9   25    2   24              27698.257         167.860       27866.117   0.020        0.017
   24   24    9   25    2   26              27689.885         176.251       27866.136   0.030        0.012
   24   24    9   25    6   24              27558.425         307.754       27866.179   0.050        0.013
   24   24    9   27    0   26              27791.876          88.562       27880.438   0.020       -0.042
   24   24    9   27    0   28              27782.055          98.369       27880.424   0.020       -0.044
   24   24    9   27    1   26              27746.469         133.978       27880.447   0.015        0.006
   24   24    9   27    1   28              27737.069         143.389       27880.457   0.020        0.006
   24   24    9   27    2   28              27695.186         185.266       27880.452   0.020       -0.010
   24   24    9   27    6   28              27558.461         322.003       27880.463   0.050       -0.003
   24   24    9   29    0   28              27797.447          98.369       27895.816   0.020       -0.007
   24   24    9   29    0   30              27786.975         108.855       27895.830   0.020        0.012
   24   24    9   29    1   28              27752.460         143.389       27895.848   0.015        0.055
   24   24    9   29    1   30              27742.405         153.447       27895.852   0.020       -0.015
   24   24    9   29    2   28              27710.550         185.266       27895.816   0.020       -0.028
   24   24    9   29    2   30              27700.921         194.898       27895.820   0.030       -0.005
   24   24    9   29    7   28              27547.404         348.460       27895.864   0.040        0.005
   24   24    9   31    5   30              27611.578         300.748       27912.326   0.020        0.000
   24   24    9   31    0   30              27803.470         108.855       27912.324   0.020        0.011
   24   24    9   31    0   32              27792.287         120.010       27912.297   0.030       -0.037
   24   24    9   31    1   30              27758.890         153.447       27912.337   0.020       -0.023
   24   24    9   31    1   32              27748.187         164.145       27912.333   0.015       -0.005
   24   24    9   31    2   30              27717.416         194.898       27912.314   0.015       -0.001
   24   24    9   31    2   32              27707.159         205.139       27912.298   0.015       -0.037
   24   24    9   33    0   32              27809.854         120.010       27929.865   0.020       -0.033
   24   24    9   33    0   34              27798.028         131.828       27929.856   0.020        0.011
   24   24    9   33    1   32              27765.706         164.145       27929.851   0.020        0.002
   24   24    9   33    1   34              27754.320         175.474       27929.794   0.050        0.000
   24   24    9   33    2   32              27724.700         205.139       27929.839   0.050       -0.027
   24   24    9   33    2   34              27713.854         215.979       27929.834   0.020        0.013
   24   24    9   33    8   34              27536.456         393.420       27929.875   0.050        0.008
   24   24    9   35    0   34              27816.636         131.828       27948.464   0.020       -0.010
   24   24    9   35    0   36              27804.169         144.298       27948.467   0.030       -0.026
   24   24    9   35    1   34              27772.995         175.474       27948.469   0.020        0.001
   24   24    9   35    1   36              27761.032         187.424       27948.456   0.020       -0.008
   24   24    9   35    2   34              27732.467         215.979       27948.446   0.020       -0.013
   24   24    9   35    2   36              27721.028         227.408       27948.436   0.030       -0.070
   24   24    9   37    0   38              27810.764         157.411       27968.175   0.020       -0.025
   24   24    9   37    1   36              27780.703         187.424       27968.127   0.015       -0.030
   24   24    9   37    1   38              27768.191         199.985       27968.175   0.022        0.012
   24   24    9   37    2   36              27740.726         227.408       27968.134   0.030       -0.006
   24   24    9   37    2   38              27728.691         239.416       27968.107   0.020       -0.002
   24   24    9   37    3   38              27692.408         275.732       27968.140   0.070       -0.001
   24   24    9   37    7   38              27578.690         389.428       27968.118   0.070       -0.014
   24   24    9   39    0   38              27831.488         157.411       27988.899   0.020       -0.024
   24   24    9   39    0   40              27817.712         171.157       27988.868   0.020       -0.034
   24   24    9   39    1   38              27788.897         199.985       27988.882   0.020        0.036
   24   24    9   39    1   40              27775.739         213.145       27988.884   0.015       -0.012
   24   24    9   39    2   38              27749.450         239.416       27988.866   0.050        0.036
   24   24    9   39    2   40              27736.910         251.989       27988.899   0.050       -0.005
   24   24    9   41    0   40              27839.519         171.157       28010.675   0.020       -0.033
   24   24    9   41    0   42              27825.104         185.523       28010.627   0.020        0.001
   24   24    9   41    1   40              27797.503         213.145       28010.648   0.015       -0.021
   24   24    9   41    1   42              27783.773         226.894       28010.667   0.015        0.029
   24   24    9   41    2   40              27758.652         251.989       28010.642   0.020       -0.002
   24   24    9   41    2   42              27745.490         265.117       28010.607   0.050        0.011
   24   24    9   43    0   42              27847.971         185.523       28033.494   0.030        0.014
   24   24    9   43    0   44              27833.000         200.499       28033.499   0.020       -0.005
   24   24    9   43    1   42              27806.613         226.894       28033.507   0.059        0.029
   24   24    9   43    1   44              27792.287         241.217       28033.504   0.040        0.016
   24   24    9   43    2   42              27768.370         265.117       28033.487   0.050       -0.033
   24   24    9   43    2   44              27754.650         278.783       28033.433   0.050       -0.012
   24   24    9   45    0   44              27856.908         200.499       28057.406   0.020        0.007
   24   24    9   45    0   46              27841.325         216.070       28057.395   0.030       -0.019
   24   24    9   45    1   44              27816.185         241.217       28057.403   0.020       -0.053
   24   24    9   45    1   46              27801.295         256.102       28057.397   0.015       -0.012
   24   24    9   45    2   44              27778.600         278.783       28057.383   0.050       -0.007
   24   24    9   45    2   46              27764.430         292.975       28057.405   0.050        0.002
   24   24    9   47    0   46              27866.275         216.070       28082.345   0.020       -0.002
   24   24    9   47    0   48              27850.140         232.223       28082.363   0.020       -0.019
   24   24    9   47    1   46              27826.255         256.102       28082.356   0.015       -0.072
   24   24    9   47    1   48              27810.791         271.533       28082.324   0.030        0.002
   24   24    9   47    2   46              27789.412         292.975       28082.387   0.027       -0.010
   24   24    9   47    2   48              27774.670         307.674       28082.345   0.015       -0.002
   24   24    9   49    0   48              27876.126         232.223       28108.349   0.015       -0.008
   24   24    9   49    0   50              27859.399         248.943       28108.342   0.020       -0.021
   24   24    9   49    1   48              27836.802         271.533       28108.335   0.015        0.000
   24   24    9   49    1   50              27820.861         287.493       28108.355   0.015       -0.008
   24   24    9   49    2   48              27800.682         307.674       28108.356   0.018        0.010
   24   24    9   49    2   50              27785.460         322.865       28108.325   0.050        0.004
   24   24    9   51    0   50              27886.437         248.943       28135.380   0.020       -0.029
   24   24    9   51    0   52              27869.173         266.214       28135.387   0.020        0.034
   24   24    9   51    1   50              27847.919         287.493       28135.413   0.020       -0.008
   24   24    9   51    1   52              27831.396         303.967       28135.363   0.020        0.001
   24   24    9   51    2   50              27812.500         322.865       28135.365   0.050       -0.007
   24   24    9   51    2   52              27796.863         338.526       28135.389   0.015       -0.014
   24   24    9   51    3   52              27765.550         369.855       28135.405   0.040        0.006
   24   24    9   53    0   52              27897.262         266.214       28163.475   0.020        0.008
   24   24    9   53    0   54              27879.452         284.018       28163.470   0.020       -0.024
   24   24    9   53    1   52              27859.489         303.967       28163.456   0.020       -0.008
   24   24    9   53    1   54              27842.520         320.934       28163.454   0.015       -0.001
   24   24    9   53    2   52              27824.980         338.526       28163.506   0.050        0.025
   24   24    9   53    2   54              27808.790         354.639       28163.429   0.050       -0.024
   24   24    9   55    0   54              27908.533         284.018       28192.551   0.020       -0.023
   24   24    9   55    0   56              27890.273         302.336       28192.610   0.020        0.002
   24   24    9   55    1   54              27871.633         320.934       28192.567   0.015        0.018
   24   24    9   55    1   56              27854.232         338.375       28192.607   0.059        0.009
   24   24    9   55    2   54              27837.910         354.639       28192.549   0.050        0.003
   24   24    9   55    2   56              27821.380         371.178       28192.558   0.050       -0.011
   24   24    9   55    3   56              27791.928         400.676       28192.604   0.030       -0.012
   24   24    9   57    0   56              27920.390         302.336       28222.727   0.030        0.040
   24   24    9   57    0   58              27901.612         321.150       28222.761   0.020       -0.038
   24   24    9   57    1   56              27884.367         338.375       28222.742   0.015       -0.032
   24   24    9   57    1   58              27866.470         356.267       28222.737   0.020        0.028
   24   24    9   57    2   56              27851.530         371.178       28222.708   0.050       -0.015
   24   24    9   57    2   58              27834.570         388.120       28222.690   0.050        0.025
   24   24    9   59    0   60              27913.474         340.436       28253.910   0.029       -0.033
   24   24    9   59    1   58              27897.639         356.267       28253.905   0.020       -0.024
   24   24    9   59    1   60              27879.323         374.586       28253.909   0.020        0.022
   24   24    9   59    2   58              27865.740         388.120       28253.860   0.050       -0.004
   24   24    9   59    2   60              27848.430         405.436       28253.866   0.050        0.031
   24   24    9   61    0   62              27925.894         360.172       28286.066   0.030        0.011
   24   24    9   61    1   60              27911.545         374.586       28286.130   0.030        0.007
   24   24    9   61    1   62              27892.786         393.305       28286.092   0.030       -0.022
   24   24    9   61    2   60              27880.650         405.436       28286.086   0.050       -0.040
   24   24    9   61    2   62              27863.000         423.093       28286.093   0.050        0.002
   24   24    9   63    0   62              27959.170         360.172       28319.342   0.050       -0.002
   24   24    9   63    0   64              27939.018         380.332       28319.349   0.030        0.002
   24   24    9   63    1   62              27926.010         393.305       28319.315   0.050       -0.048
   24   24    9   63    1   64              27906.938         412.396       28319.334   0.020       -0.042
   24   24    9   63    2   62              27896.190         423.093       28319.283   0.050       -0.044
   24   24    9   63    2   64              27878.240         441.057       28319.297   0.050        0.021
   24   24    9   65    0   64              27973.281         380.332       28353.613   0.030       -0.018
   24   24    9   65    1   66              27921.730         431.825       28353.555   0.020       -0.024
   24   24    9   65    2   64              27912.520         441.057       28353.577   0.050       -0.016
   24   24    9   65    2   66              27894.306         459.286       28353.593   0.030        0.010
   24   24    9   65    3   64              27887.446         466.122       28353.568   0.020        0.017
   24   24    9   65    4   64              27866.312         487.254       28353.566   0.030       -0.017
   24   24    9   65    5   64              27849.825         503.759       28353.584   0.030        0.002
   24   24    9   67    1   68              27937.240         451.556       28388.796   0.020       -0.049
   24   24    9   67    2   66              27929.530         459.286       28388.816   0.050       -0.035
   24   24    9   67    2   68              27911.090         477.732       28388.822   0.050        0.041
   24   24    9   67    4   66              27886.226         502.572       28388.799   0.020       -0.017
   24   24    9   69    1   70              27953.531         471.546       28425.077   0.030        0.005
   24   24    9   69    2   68              27947.351         477.732       28425.083   0.015        0.021
   24   24    9   69    2   70              27928.767         496.335       28425.102   0.020       -0.004
   24   24    9   69    3   70              27908.106         516.982       28425.088   0.020       -0.006
   24   24    9   71    2   70              27966.019         496.335       28462.354   0.020        0.012
   24   24    9   71    3   72              27928.552         533.786       28462.338   0.030       -0.028
   24   24   10   11    0   10              27928.767          35.244       27964.011   0.020       -0.007
   24   24   10   13    0   12              27931.278          39.418       27970.697   0.020       -0.002
   24   24   10   13    0   14              27926.435          44.313       27970.748   0.020       -0.025
   24   24   10   13    1   12              27883.972          86.786       27970.758   0.015       -0.006
   24   24   10   13    1   14              27879.238          91.488       27970.726   0.030        0.001
   24   24   10   15    0   14              27934.211          44.313       27978.523   0.020        0.020
   24   24   10   15    0   16              27928.619          49.923       27978.542   0.020        0.006
   24   24   10   15    1   14              27887.029          91.488       27978.517   0.015        0.010
   24   24   10   15    1   16              27881.622          96.878       27978.500   0.020       -0.006
   24   24   10   17    0   16              27937.473          49.923       27987.396   0.020       -0.024
   24   24   10   17    0   18              27931.122          56.245       27987.367   0.020       -0.052
   24   24   10   17    1   16              27890.472          96.878       27987.351   0.020       -0.001
   24   24   10   17    1   18              27884.410         102.951       27987.361   0.030        0.010
   24   24   10   19    0   18              27941.059          56.245       27997.304   0.020       -0.022
   24   24   10   19    0   20              27934.080          63.275       27997.355   0.050       -0.011
   24   24   10   19    1   18              27894.306         102.951       27997.258   0.030        0.008
   24   24   10   19    1   20              27887.629         109.703       27997.332   0.020       -0.017
   24   24   10   21    0   20              27945.044          63.275       28008.320   0.020       -0.035
   24   24   10   21    0   22              27937.280          71.008       28008.289   0.020        0.005
   24   24   10   21    1   20              27898.590         109.703       28008.293   0.030       -0.024
   24   24   10   21    1   22              27891.155         117.129       28008.283   0.020       -0.041
   24   24   10   23    0   22              27949.388          71.008       28020.396   0.020       -0.030
   24   24   10   23    0   24              27940.914          79.439       28020.353   0.020       -0.014
   24   24   10   23    1   22              27903.230         117.129       28020.359   0.020        0.037
   24   24   10   23    1   24              27895.155         125.222       28020.377   0.015       -0.060
   24   24   10   25    0   24              27954.047          79.439       28033.486   0.020        0.014
   24   24   10   25    0   26              27944.946          88.562       28033.508   0.020        0.000
   24   24   10   25    1   24              27908.298         125.222       28033.521   0.020        0.006
   24   24   10   27    0   26              27959.128          88.562       28047.690   0.020       -0.024
   24   24   10   27    0   28              27949.312          98.369       28047.681   0.020       -0.020
   24   24   10   27    1   26              27913.738         133.978       28047.716   0.015       -0.030
   24   24   10   27    1   28              27904.291         143.389       28047.680   0.030        0.020
   24   24   10   29    0   28              27964.575          98.369       28062.944   0.015       -0.023
   24   24   10   29    0   30              27954.102         108.855       28062.957   0.020       -0.017
   24   24   10   29    1   28              27919.598         143.389       28062.987   0.015        0.002
   24   24   10   29    1   30              27909.474         153.447       28062.922   0.030        0.012
   24   24   10   31    0   30              27970.416         108.855       28079.270   0.015       -0.017
   24   24   10   31    0   32              27959.250         120.010       28079.260   0.020        0.004
   24   24   10   31    1   30              27925.814         153.447       28079.262   0.020        0.017
   24   24   10   31    1   32              27915.120         164.145       28079.265   0.015       -0.006
   24   24   10   33    0   32              27976.614         120.010       28096.624   0.020       -0.015
   24   24   10   33    0   34              27964.803         131.828       28096.630   0.015        0.020
   24   24   10   33    1   32              27932.489         164.145       28096.635   0.019       -0.016
   24   24   10   33    1   34              27921.176         175.474       28096.650   0.030       -0.006
   24   24   10   33    2   34              27880.650         215.979       28096.629   0.050        0.007
   24   24   10   35    0   34              27983.251         131.828       28115.079   0.015        0.036
   24   24   10   35    0   36              27970.773         144.298       28115.071   0.015       -0.029
   24   24   10   35    1   34              27939.600         175.474       28115.074   0.020        0.005
   24   24   10   35    1   36              27927.667         187.424       28115.091   0.020       -0.005
   24   24   10   35    2   36              27887.658         227.408       28115.066   0.030       -0.003
   24   24   10   37    0   36              27990.240         144.298       28134.538   0.015        0.000
   24   24   10   37    0   38              27977.116         157.411       28134.528   0.015       -0.014
   24   24   10   37    1   36              27947.120         187.424       28134.544   0.020       -0.007
   24   24   10   37    1   38              27934.548         199.985       28134.533   0.020       -0.003
   24   24   10   37    2   38              27895.120         239.416       28134.536   0.050        0.012
   24   24   10   39    0   38              27997.668         157.411       28155.080   0.015       -0.008
   24   24   10   39    0   40              27983.931         171.157       28155.088   0.015        0.013
   24   24   10   39    1   38              27955.050         199.985       28155.035   0.050        0.005
   24   24   10   39    1   40              27941.946         213.145       28155.091   0.020        0.008
   24   24   10   39    2   38              27915.604         239.416       28155.020   0.050        0.024
   24   24   10   39    2   40              27903.079         251.989       28155.069   0.030        0.000
   24   24   10   39    5   38              27816.064         338.989       28155.053   0.040        0.005
   24   24   10   41    0   40              28005.506         171.157       28176.662   0.015       -0.011
   24   24   10   41    0   42              27991.131         185.523       28176.654   0.015       -0.021
   24   24   10   41    1   40              27963.511         213.145       28176.657   0.020       -0.004
   24   24   10   41    1   42              27949.710         226.894       28176.604   0.050       -0.016
   24   24   10   41    2   40              27924.640         251.989       28176.629   0.050       -0.013
   24   24   10   41    2   42              27911.500         265.117       28176.617   0.050       -0.002
   24   24   10   41    6   40              27800.728         375.908       28176.636   0.074        0.006
   24   24   10   43    0   42              28013.757         185.523       28199.280   0.030       -0.047
   24   24   10   43    0   44              27998.800         200.499       28199.299   0.015        0.009
   24   24   10   43    1   42              27972.370         226.894       28199.264   0.050       -0.062
   24   24   10   43    1   44              27958.050         241.217       28199.267   0.050       -0.013
   24   24   10   43    2   42              27934.080         265.117       28199.197   0.050       -0.029
   24   24   10   43    2   44              27920.496         278.783       28199.279   0.030       -0.001
   24   24   10   45    0   44              28022.467         200.499       28222.966   0.015       -0.010
   24   24   10   45    0   46              28006.893         216.070       28222.963   0.020       -0.007
   24   24   10   45    1   44              27981.753         241.217       28222.971   0.020       -0.060
   24   24   10   45    1   46              27966.867         256.102       28222.968   0.020       -0.034
   24   24   10   45    2   44              27944.160         278.783       28222.943   0.050       -0.047
   24   24   10   45    2   46              27929.940         292.975       28222.915   0.050       -0.027
   24   24   10   47    0   46              28031.610         216.070       28247.680   0.020       -0.011
   24   24   10   47    0   48              28015.474         232.223       28247.698   0.020        0.008
   24   24   10   47    1   46              27991.550         256.102       28247.652   0.050       -0.027
   24   24   10   47    1   48              27976.120         271.533       28247.653   0.020       -0.024
   24   24   10   47    2   46              27954.690         292.975       28247.665   0.050       -0.094
   24   24   10   47    2   48              27939.960         307.674       28247.634   0.050       -0.012
   24   24   10   49    0   48              28041.243         232.223       28273.466   0.030        0.005
   24   24   10   49    0   50              28024.497         248.943       28273.440   0.020        0.002
   24   24   10   49    1   48              28001.883         271.533       28273.416   0.030        0.010
   24   24   10   49    1   50              27985.923         287.493       28273.417   0.020        0.007
   24   24   10   49    2   48              27965.759         307.674       28273.433   0.020       -0.018
   24   24   10   49    2   50              27950.530         322.865       28273.395   0.050       -0.047
   24   24   10   51    0   50              28051.250         248.943       28300.193   0.015        0.009
   24   24   10   51    0   52              28033.981         266.214       28300.195   0.020        0.027
   24   24   10   51    1   50              28012.689         287.493       28300.182   0.020       -0.019
   24   24   10   51    1   52              27996.193         303.967       28300.160   0.020       -0.018
   24   24   10   51    2   50              27977.309         322.865       28300.174   0.020       -0.006
   24   24   10   51    2   50              27977.300         322.865       28300.165   0.020       -0.037
   24   24   10   51    2   52              27961.640         338.526       28300.166   0.050        0.023
   24   24   10   53    0   52              28061.805         266.214       28328.018   0.020        0.049
   24   24   10   53    0   54              28043.979         284.018       28327.996   0.020        0.022
   24   24   10   53    1   52              28024.020         303.967       28327.987   0.050       -0.002
   24   24   10   53    1   54              28007.089         320.934       28328.023   0.020       -0.001
   24   24   10   53    2   52              27989.470         338.526       28327.996   0.050        0.016
   24   24   10   53    2   54              27973.370         354.639       28328.009   0.050       -0.023
   24   24   10   55    0   54              28072.832         284.018       28356.850   0.020       -0.012
   24   24   10   55    0   56              28054.498         302.336       28356.834   0.030       -0.004
   24   24   10   55    1   54              28035.908         320.934       28356.842   0.020       -0.002
   24   24   10   55    1   56              28018.440         338.375       28356.815   0.050       -0.015
   24   24   10   55    2   54              28002.210         354.639       28356.848   0.015       -0.037
   24   24   10   55    2   56              27985.660         371.178       28356.838   0.050       -0.023
   24   24   10   57    0   56              28084.341         302.336       28386.678   0.020       -0.032
   24   24   10   57    0   58              28065.533         321.150       28386.683   0.020       -0.031
   24   24   10   57    1   56              28048.332         338.375       28386.706   0.020        0.012
   24   24   10   57    1   58              28030.434         356.267       28386.701   0.020       -0.010
   24   24   10   57    2   56              28015.475         371.178       28386.654   0.020       -0.020
   24   24   10   57    2   58              27998.615         388.120       28386.735   0.020        0.016
   24   24   10   59    0   58              28096.447         321.150       28417.597   0.015       -0.010
   24   24   10   59    0   60              28077.146         340.436       28417.582   0.015        0.002
   24   24   10   59    1   58              28061.320         356.267       28417.587   0.050        0.008
   24   24   10   59    1   60              28042.980         374.586       28417.566   0.050       -0.008
   24   24   10   59    2   58              28029.420         388.120       28417.540   0.050        0.000
   24   24   10   59    2   60              28012.110         405.436       28417.546   0.050       -0.027
   24   24   10   61    0   60              28108.995         340.436       28449.431   0.020        0.006
   24   24   10   61    0   62              28089.309         360.172       28449.481   0.040       -0.004
   24   24   10   61    1   60              28074.896         374.586       28449.482   0.015       -0.022
   24   24   10   61    1   62              28056.172         393.305       28449.478   0.015       -0.017
   24   24   10   61    2   60              28044.051         405.436       28449.487   0.020        0.006
   24   24   10   61    2   62              28026.360         423.093       28449.453   0.050        0.001
   24   24   10   63    0   62              28122.161         360.172       28482.333   0.040       -0.046
   24   24   10   63    0   64              28102.010         380.332       28482.342   0.030        0.035
   24   24   10   63    1   62              28089.080         393.305       28482.385   0.050        0.020
   24   24   10   63    1   64              28069.959         412.396       28482.355   0.015        0.005
   24   24   10   63    2   62              28059.270         423.093       28482.363   0.050        0.010
   24   24   10   63    2   64              28041.243         441.057       28482.300   0.030       -0.011
   24   24   10   65    1   64              28103.885         412.396       28516.281   0.020       -0.037
   24   24   10   65    1   66              28084.456         431.825       28516.282   0.040       -0.031
   24   24   10   65    2   64              28075.230         441.057       28516.287   0.050       -0.037
   24   24   10   65    2   66              28057.009         459.286       28516.296   0.015        0.013
   24   24   10   67    0   66              28150.285         400.888       28551.173   0.050        0.014
   24   24   10   67    1   66              28119.400         431.825       28551.226   0.020        0.010
   24   24   10   67    1   68              28099.620         451.556       28551.176   0.050        0.019
   24   24   10   67    2   66              28091.926         459.286       28551.212   0.030       -0.015
   24   24   10   67    3   68              28051.164         500.008       28551.173   0.025       -0.037
   24   24   10   69    1   70              28115.540         471.546       28587.086   0.020       -0.028
   24   24   10   69    2   68              28109.372         477.732       28587.104   0.020        0.016
   24   24   11    9    0    8              28092.527          31.791       28124.318   0.030       -0.015
   24   24   11   13    0   12              28097.098          39.418       28136.516   0.040       -0.007
   24   24   11   15    0   14              28099.944          44.313       28144.256   0.020       -0.069
   24   24   11   15    1   14              28052.779          91.488       28144.267   0.018        0.003
   24   24   11   15    1   16              28047.380          96.878       28144.258   0.050        0.004
   24   24   11   17    0   16              28103.127          49.923       28153.050   0.015        0.010
   24   24   11   17    0   18              28096.803          56.245       28153.048   0.020        0.018
   24   24   11   17    1   18              28050.140         102.951       28153.091   0.050       -0.015
   24   24   11   19    0   18              28106.618          56.245       28162.863   0.015        0.038
   24   24   11   19    0   20              28099.564          63.275       28162.839   0.020       -0.012
   24   24   11   19    1   18              28059.870         102.951       28162.821   0.050        0.024
   24   24   11   19    1   20              28053.230         109.703       28162.933   0.050       -0.015
   24   24   11   21    0   20              28110.473          63.275       28173.748   0.015       -0.009
   24   24   11   21    0   22              28102.759          71.008       28173.767   0.015        0.009
   24   24   11   21    1   20              28063.990         109.703       28173.693   0.050        0.006
   24   24   11   21    1   22              28056.640         117.129       28173.769   0.050       -0.032
   24   24   11   23    0   22              28114.696          71.008       28185.705   0.015       -0.004
   24   24   11   23    0   24              28106.254          79.439       28185.693   0.015        0.007
   24   24   11   23    1   22              28068.530         117.129       28185.659   0.050       -0.002
   24   24   11   23    1   24              28060.463         125.222       28185.685   0.015        0.017
   24   24   11   25    0   24              28119.288          79.439       28198.727   0.020        0.015
   24   24   11   25    0   26              28110.154          88.562       28198.715   0.015        0.058
   24   24   11   25    1   24              28073.450         125.222       28198.672   0.050       -0.002
   24   24   11   25    1   26              28064.680         133.978       28198.658   0.050       -0.026
   24   24   11   27    0   26              28124.196          88.562       28212.758   0.015       -0.044
   24   24   11   27    0   28              28114.401          98.369       28212.771   0.015        0.068
   24   24   11   27    1   26              28078.782         133.978       28212.760   0.015       -0.007
   24   24   11   27    1   28              28069.380         143.389       28212.769   0.050        0.012
   24   24   11   29    0   28              28129.441          98.369       28227.810   0.060       -0.062
   24   24   11   29    0   30              28119.057         108.855       28227.912   0.020        0.013
   24   24   11   29    1   28              28084.430         143.389       28227.819   0.050        0.046
   24   24   11   29    1   30              28074.450         153.447       28227.897   0.015        0.002
   24   24   11   31    0   30              28135.174         108.855       28244.029   0.030       -0.010
   24   24   11   31    0   32              28124.009         120.010       28244.020   0.020       -0.044
   24   24   11   31    1   30              28090.570         153.447       28244.017   0.050       -0.018
   24   24   11   31    1   32              28079.855         164.145       28244.001   0.015        0.021
   24   24   11   33    0   32              28141.211         120.010       28261.221   0.015        0.010
   24   24   11   33    0   34              28129.441         131.828       28261.269   0.060       -0.033
   24   24   11   33    1   32              28097.070         164.145       28261.215   0.020       -0.048
   24   24   11   33    1   34              28085.777         175.474       28261.251   0.015       -0.005
   24   24   11   35    0   34              28147.690         131.828       28279.518   0.020        0.008
   24   24   11   35    0   36              28135.192         144.298       28279.490   0.030       -0.003
   24   24   11   35    1   34              28104.020         175.474       28279.494   0.020        0.007
   24   24   11   35    1   36              28092.059         187.424       28279.483   0.020       -0.061
   24   24   11   37    0   36              28154.487         144.298       28298.785   0.020        0.041
   24   24   11   37    0   38              28141.366         157.411       28298.777   0.015       -0.053
   24   24   11   37    1   36              28111.336         187.424       28298.760   0.015        0.026
   24   24   11   37    1   38              28098.796         199.985       28298.781   0.015        0.006
   24   24   11   39    0   38              28161.707         157.411       28319.118   0.020       -0.004
   24   24   11   39    0   40              28147.959         171.157       28319.116   0.015       -0.006
   24   24   11   39    1   38              28119.163         199.985       28319.148   0.020       -0.023
   24   24   11   39    1   40              28105.993         213.145       28319.138   0.015       -0.060
   24   24   11   41    0   40              28169.342         171.157       28340.499   0.040       -0.013
   24   24   11   41    0   42              28154.970         185.523       28340.494   0.020        0.035
   24   24   11   41    1   40              28127.359         213.145       28340.505   0.020       -0.019
   24   24   11   41    1   42              28113.600         226.894       28340.494   0.020        0.017
   24   24   11   43    0   42              28177.375         185.523       28362.899   0.015        0.031
   24   24   11   43    0   44              28162.427         200.499       28362.925   0.030        0.003
   24   24   11   43    1   42              28136.021         226.894       28362.915   0.015        0.008
   24   24   11   43    1   44              28121.677         241.217       28362.894   0.030       -0.004
   24   24   11   43    6   44              27965.744         397.158       28362.901   0.050        0.003
   24   24   11   45    0   44              28185.844         200.499       28386.343   0.015       -0.005
   24   24   11   45    0   46              28170.277         216.070       28386.347   0.015       -0.022
   24   24   11   45    1   44              28145.117         241.217       28386.334   0.015       -0.001
   24   24   11   45    1   46              28130.252         256.102       28386.354   0.015        0.000
   24   24   11   45    2   46              28093.360         292.975       28386.335   0.050       -0.002
   24   24   11   47    0   46              28194.745         216.070       28410.815   0.015        0.030
   24   24   11   47    0   48              28178.598         232.223       28410.821   0.015        0.020
   24   24   11   47    1   46              28154.716         256.102       28410.818   0.020        0.006
   24   24   11   47    1   48              28139.298         271.533       28410.831   0.030        0.001
   24   24   11   47    2   46              28117.830         292.975       28410.805   0.050        0.012
   24   24   11   47    2   48              28103.100         307.674       28410.774   0.050        0.001
   24   24   11   47    6   46              28002.540         408.296       28410.836   0.033       -0.004
   24   24   11   49    0   48              28204.089         232.223       28436.312   0.015        0.023
   24   24   11   49    0   50              28187.389         248.943       28436.332   0.015        0.012
   24   24   11   49    1   48              28164.791         271.533       28436.324   0.020       -0.008
   24   24   11   49    1   50              28148.826         287.493       28436.319   0.015       -0.001
   24   24   11   49    2   48              28128.615         307.674       28436.290   0.020       -0.002
   24   24   11   49    2   50              28113.423         322.865       28436.287   0.030        0.003
   24   24   11   51    0   50              28213.906         248.943       28462.849   0.020       -0.011
   24   24   11   51    0   52              28196.600         266.214       28462.814   0.050        0.009
   24   24   11   51    1   50              28175.329         287.493       28462.822   0.015       -0.010
   24   24   11   51    1   52              28158.873         303.967       28462.840   0.015       -0.002
   24   24   11   51    2   50              28140.000         322.865       28462.865   0.050        0.004
   24   24   11   51    2   52              28124.366         338.526       28462.892   0.030        0.002
   24   24   11   53    0   52              28224.167         266.214       28490.380   0.015        0.014
   24   24   11   53    0   54              28206.330         284.018       28490.348   0.050       -0.012
   24   24   11   53    1   52              28186.413         303.967       28490.379   0.015       -0.042
   24   24   11   53    1   54              28169.370         320.934       28490.304   0.050        0.020
   24   24   11   53    2   52              28151.870         338.526       28490.396   0.050        0.020
   24   24   11   53    2   54              28135.822         354.639       28490.461   0.041       -0.003
   24   24   11   53    2   54              28135.740         354.639       28490.378   0.020        0.018
   24   24   11   55    0   54              28234.911         284.018       28518.929   0.020        0.009
   24   24   11   55    0   56              28216.601         302.336       28518.937   0.015        0.005
   24   24   11   55    1   54              28198.000         320.934       28518.934   0.050       -0.025
   24   24   11   55    1   56              28180.588         338.375       28518.962   0.020       -0.027
   24   24   11   55    2   54              28164.290         354.639       28518.929   0.050        0.014
   24   24   11   55    2   56              28147.700         371.178       28518.878   0.050       -0.022
   24   24   11   57    0   56              28246.159         302.336       28548.496   0.020       -0.014
   24   24   11   57    0   58              28227.351         321.150       28548.500   0.015        0.004
   24   24   11   57    1   56              28210.135         338.375       28548.510   0.015        0.029
   24   24   11   57    1   58              28192.239         356.267       28548.505   0.015        0.056
   24   24   11   57    2   56              28177.360         371.178       28548.538   0.050        0.004
   24   24   11   57    2   58              28160.340         388.120       28548.460   0.050       -0.029
   24   24   11   59    0   58              28257.940         321.150       28579.090   0.015        0.003
   24   24   11   59    0   60              28238.639         340.436       28579.075   0.015       -0.072
   24   24   11   59    1   58              28222.780         356.267       28579.047   0.050        0.020
   24   24   11   59    1   60              28204.492         374.586       28579.078   0.015        0.085
   24   24   11   59    2   58              28190.950         388.120       28579.070   0.050        0.002
   24   24   11   59    2   60              28173.640         405.436       28579.076   0.050       -0.004
   24   24   11   61    0   62              28250.485         360.172       28610.657   0.015        0.004
   24   24   11   61    1   60              28236.030         374.586       28610.616   0.050        0.001
   24   24   11   61    1   62              28217.343         393.305       28610.648   0.015        0.030
   24   24   11   61    2   60              28205.230         405.436       28610.666   0.050       -0.004
   24   24   11   61    2   62              28187.561         423.093       28610.654   0.015       -0.054
   24   24   11   63    0   62              28283.066         360.172       28643.238   0.060       -0.006
   24   24   11   63    0   64              28262.950         380.332       28643.282   0.030       -0.001
   24   24   11   63    1   62              28249.921         393.305       28643.226   0.015        0.009
   24   24   11   63    1   64              28230.849         412.396       28643.245   0.015        0.004
   24   24   11   63    2   62              28220.146         423.093       28643.239   0.020        0.037
   24   24   11   63    2   64              28202.160         441.057       28643.217   0.050       -0.041
   24   24   11   65    1   64              28264.436         412.396       28676.832   0.015        0.012
   24   24   11   65    1   66              28244.991         431.825       28676.816   0.015       -0.004
   24   24   11   65    2   64              28235.800         441.057       28676.857   0.050       -0.032
   24   24   11   65    2   66              28217.545         459.286       28676.831   0.015       -0.001
   24   24   11   67    1   66              28279.552         431.825       28711.377   0.015       -0.008
   24   24   11   67    1   68              28259.851         451.556       28711.407   0.015       -0.003
   24   24   11   67    2   66              28252.070         459.286       28711.356   0.050       -0.003
   24   24   11   69    1   68              28295.403         451.556       28746.959   0.020       -0.044
   24   24   11   69    1   70              28275.391         471.546       28746.937   0.015       -0.012
   24   24   11   69    2   68              28269.217         477.732       28746.949   0.016        0.006
   24   24   11   69    2   70              28250.597         496.335       28746.932   0.015       -0.006
   24   24   11   71    1   70              28311.915         471.546       28783.461   0.020       -0.003
   24   24   11   71    1   72              28291.718         491.746       28783.464   0.020        0.041
   24   24   11   71    2   70              28287.080         496.335       28783.415   0.050       -0.015
   24   24   11   75    2   76              28307.261         552.205       28859.466   0.030        0.004
   24   24   11   75    1   76              28326.935         532.531       28859.466   0.030       -0.003
   24   24   11   75    2   74              28325.802         533.696       28859.498   0.026       -0.024
   24   24   12   15    0   16              28257.849          49.923       28307.772   0.020        0.013
   24   24   12   17    0   16              28266.540          49.923       28316.462   0.020       -0.003
   24   24   12   17    0   18              28260.265          56.245       28316.510   0.020        0.038
   24   24   12   19    0   18              28269.993          56.245       28326.238   0.015        0.012
   24   24   12   19    0   20              28262.981          63.275       28326.256   0.015       -0.011
   24   24   12   19    1   20              28216.590         109.703       28326.293   0.050        0.018
   24   24   12   21    0   20              28273.784          63.275       28337.060   0.020       -0.032
   24   24   12   21    0   22              28266.013          71.008       28337.022   0.015        0.015
   24   24   12   21    1   20              28227.340         109.703       28337.043   0.050       -0.008
   24   24   12   21    1   22              28219.860         117.129       28336.989   0.050        0.004
   24   24   12   23    0   22              28277.869          71.008       28348.877   0.015       -0.013
   24   24   12   23    0   24              28269.416          79.439       28348.855   0.015       -0.022
   24   24   12   23    1   22              28231.730         117.129       28348.859   0.050       -0.018
   24   24   12   23    1   24              28223.619         125.222       28348.842   0.030       -0.068
   24   24   12   25    0   24              28282.277          79.439       28361.716   0.015       -0.022
   24   24   12   25    0   26              28273.186          88.562       28361.748   0.015       -0.021
   24   24   12   25    1   26              28227.753         133.978       28361.731   0.015        0.011
   24   24   12   27    0   26              28287.104          88.562       28375.665   0.015       -0.055
   24   24   12   27    0   28              28277.292          98.369       28375.662   0.015       -0.036
   24   24   12   27    1   26              28241.720         133.978       28375.698   0.050       -0.043
   24   24   12   27    1   28              28232.271         143.389       28375.660   0.030       -0.047
   24   24   12   29    0   28              28292.248          98.369       28390.617   0.020       -0.018
   24   24   12   29    0   30              28281.762         108.855       28390.617   0.030        0.018
   24   24   12   29    1   28              28247.273         143.389       28390.662   0.030       -0.044
   24   24   12   29    1   30              28237.180         153.447       28390.627   0.050        0.004
   24   24   12   31    0   30              28297.773         108.855       28406.628   0.020       -0.002
   24   24   12   31    0   32              28286.626         120.010       28406.636   0.030        0.053
   24   24   12   31    1   30              28253.136         153.447       28406.583   0.030       -0.006
   24   24   12   31    1   32              28242.438         164.145       28406.584   0.015        0.012
   24   24   12   31    4   32              28128.801         277.850       28406.652   0.030        0.049
   24   24   12   33    0   32              28303.662         120.010       28423.672   0.030       -0.020
   24   24   12   33    0   34              28291.825         131.828       28423.653   0.030        0.080
   24   24   12   33    1   34              28248.163         175.474       28423.637   0.020        0.030
   24   24   12   35    0   34              28309.899         131.828       28441.727   0.063       -0.008
   24   24   12   35    0   36              28297.461         144.298       28441.759   0.030        0.013
   24   24   12   35    1   36              28254.320         187.424       28441.744   0.030       -0.042
   24   24   12   37    0   36              28316.557         144.298       28460.855   0.020       -0.005
   24   24   12   37    0   36              28316.568         144.298       28460.866   0.030        0.016
   24   24   12   37    0   38              28303.457         157.411       28460.868   0.015        0.015
   24   24   12   37    1   36              28273.440         187.424       28460.864   0.050       -0.008
   24   24   12   37    1   38              28260.850         199.985       28460.834   0.030       -0.004
   24   24   12   39    0   38              28323.599         157.411       28481.010   0.015       -0.021
   24   24   12   39    0   40              28309.857         171.157       28481.014   0.067        0.019
   24   24   12   39    1   38              28281.003         199.985       28480.988   0.015        0.018
   24   24   12   39    1   40              28267.832         213.145       28480.978   0.015       -0.024
   24   24   12   41    0   40              28331.004         171.157       28502.161   0.015        0.008
   24   24   12   41    0   42              28316.648         185.523       28502.171   0.030       -0.009
   24   24   12   41    1   40              28289.040         213.145       28502.185   0.050        0.000
   24   24   12   41    1   42              28275.266         226.894       28502.160   0.015        0.060
   24   24   12   43    0   42              28338.836         185.523       28524.360   0.030        0.004
   24   24   12   43    0   44              28323.858         200.499       28524.356   0.015        0.000
   24   24   12   43    1   42              28297.451         226.894       28524.345   0.015        0.037
   24   24   12   43    1   44              28283.147         241.217       28524.365   0.030       -0.002
   24   24   12   45    0   44              28347.056         200.499       28547.555   0.015       -0.006
   24   24   12   45    0   46              28331.488         216.070       28547.558   0.015        0.041
   24   24   12   45    1   44              28306.337         241.217       28547.555   0.015       -0.008
   24   24   12   45    1   46              28291.477         256.102       28547.579   0.015       -0.008
   24   24   12   47    0   46              28355.710         216.070       28571.780   0.050        0.038
   24   24   12   47    0   48              28339.593         232.223       28571.816   0.030        0.003
   24   24   12   47    1   46              28315.700         256.102       28571.802   0.015       -0.013
   24   24   12   47    1   48              28300.267         271.533       28571.800   0.015        0.004
   24   24   12   47    5   46              28187.360         384.439       28571.799   0.017        0.001
   24   24   12   49    0   48              28364.835         232.223       28597.058   0.015        0.009
   24   24   12   49    0   50              28348.123         248.943       28597.066   0.030       -0.044
   24   24   12   49    1   48              28325.500         271.533       28597.033   0.050       -0.043
   24   24   12   49    1   48              28325.513         271.533       28597.046   0.036        0.025
   24   24   12   49    1   50              28309.551         287.493       28597.044   0.049       -0.015
   24   24   12   49    5   50              28187.589         409.459       28597.048   0.015        0.065
   24   24   12   51    0   50              28374.373         248.943       28623.316   0.015        0.005
   24   24   12   51    0   52              28357.114         266.214       28623.328   0.015       -0.014
   24   24   12   51    1   50              28335.814         287.493       28623.308   0.015       -0.031
   24   24   12   51    1   52              28319.363         303.967       28623.330   0.015       -0.047
   24   24   12   53    0   52              28384.377         266.214       28650.591   0.015        0.059
   24   24   12   53    0   54              28366.568         284.018       28650.586   0.020       -0.016
   24   24   12   53    1   52              28346.630         303.967       28650.597   0.050        0.015
   24   24   12   53    1   54              28329.672         320.934       28650.606   0.015        0.001
   24   24   12   55    0   54              28394.861         284.018       28678.879   0.030        0.045
   24   24   12   55    0   56              28376.537         302.336       28678.873   0.015        0.100
   24   24   12   55    1   54              28357.935         320.934       28678.869   0.015        0.003
   24   24   12   55    1   56              28340.452         338.375       28678.827   0.020        0.014
   24   24   12   57    0   56              28405.816         302.336       28708.153   0.015        0.016
   24   24   12   57    0   58              28387.001         321.150       28708.151   0.015        0.012
   24   24   12   57    1   56              28369.776         338.375       28708.151   0.015       -0.018
   24   24   12   57    1   58              28351.840         356.267       28708.107   0.050       -0.022
   24   24   12   59    0   58              28417.304         321.150       28738.454   0.040        0.106
   24   24   12   59    0   58              28417.285         321.150       28738.434   0.015        0.102
   24   24   12   59    0   60              28398.002         340.436       28738.439   0.020        0.018
   24   24   12   59    1   58              28382.158         356.267       28738.425   0.015        0.022
   24   24   12   61    0   60              28429.240         340.436       28769.676   0.020       -0.004
   24   24   12   61    0   60              28429.295         340.436       28769.731   0.015       -0.014
   24   24   12   61    0   62              28409.528         360.172       28769.700   0.015        0.021
   24   24   12   61    1   60              28395.097         374.586       28769.683   0.015        0.078
   24   24   12   61    1   62              28376.413         393.305       28769.719   0.020        0.001
   24   24   12   63    0   62              28441.805         360.172       28801.977   0.015        0.012
   24   24   12   63    0   64              28421.606         380.332       28801.938   0.060        0.026
   24   24   12   63    1   62              28408.617         393.305       28801.923   0.030        0.001
   24   24   12   63    1   64              28389.565         412.396       28801.961   0.015        0.016
   24   24   12   65    0   64              28454.860         380.332       28835.192   0.050        0.031
   24   24   12   65    0   66              28434.328         400.888       28835.216   0.020        0.001
   24   24   12   65    1   64              28422.800         412.396       28835.196   0.050        0.008
   24   24   12   65    1   64              28422.817         412.396       28835.213   0.015        0.004
   24   24   12   65    1   66              28403.375         431.825       28835.201   0.015       -0.008
   24   24   12   65    1   66              28403.340         431.825       28835.165   0.050        0.013
   24   24   12   65    2   66              28375.927         459.286       28835.213   0.015        0.011
   24   24   12   67    0   66              28468.535         400.888       28869.423   0.015       -0.007
   24   24   12   67    0   68              28447.630         421.809       28869.439   0.020       -0.013
   24   24   12   67    1   66              28437.610         431.825       28869.435   0.015       -0.010
   24   24   12   67    1   66              28437.590         431.825       28869.415   0.050       -0.013
   24   24   12   67    1   68              28417.903         451.556       28869.459   0.015        0.012
   24   24   12   67    1   68              28417.860         451.556       28869.416   0.050       -0.035
   24   24   12   69    0   68              28482.819         421.809       28904.628   0.023        0.032
   24   24   12   69    0   70              28461.579         443.062       28904.641   0.020       -0.005
   24   24   12   69    1   68              28453.082         451.556       28904.638   0.020       -0.022
   24   24   12   69    1   70              28433.101         471.546       28904.647   0.015        0.015
   24   24   12   71    0   70              28497.770         443.062       28940.832   0.043        0.001
   24   24   12   71    0   72              28476.220         464.609       28940.829   0.100       -0.002
   24   24   12   71    1   70              28469.280         471.546       28940.826   0.020       -0.003
   24   24   12   71    1   72              28449.050         491.746       28940.796   0.050       -0.014
   24   24   12   71    1   72              28449.069         491.746       28940.816   0.015        0.049
   24   24   12   73    0   72              28513.354         464.609       28977.963   0.020        0.006
   24   24   12   73    0   74              28491.570         486.407       28977.977   0.020        0.014
   24   24   12   73    1   72              28486.185         491.746       28977.932   0.020       -0.019
   24   24   12   73    1   74              28465.903         512.099       28978.002   0.021       -0.006
   24   24   12   75    1   76              28483.532         532.531       29016.063   0.020       -0.008
   24   24   12   75    2   74              28482.362         533.696       29016.058   0.032       -0.004
   24   24   12   77    1   76              28522.618         532.531       29055.149   0.015       -0.028
   24   24   12   77    1   78              28502.189         552.947       29055.136   0.015        0.015
   24   24   13    9    2    8              28325.706         123.965       28449.670   0.020        0.004
   24   24   13   13    0   12              28422.259          39.418       28461.677   0.015        0.000
   24   24   13   13    0   14              28417.304          44.313       28461.617   0.050        0.013
   24   24   13   15    0   14              28424.878          44.313       28469.190   0.015       -0.008
   24   24   13   15    0   16              28419.315          49.923       28469.237   0.015        0.014
   24   24   13   17    0   16              28427.871          49.923       28477.794   0.015        0.028
   24   24   13   17    0   18              28421.606          56.245       28477.851   0.020        0.051
   24   24   13   19    2   18              28340.948         146.507       28487.455   0.040        0.003
   24   24   13   19    0   18              28431.221          56.245       28487.466   0.015       -0.002
   24   24   13   19    0   20              28424.208          63.275       28487.483   0.015        0.009
   24   24   13   21    0   20              28434.879          63.275       28498.155   0.015        0.018
   24   24   13   21    0   22              28427.138          71.008       28498.147   0.015        0.005
   24   24   13   21    3   20              28304.989         193.177       28498.166   0.020        0.008
   24   24   13   21    3   22              28298.143         199.990       28498.133   0.030        0.013
   24   24   13   23    0   22              28438.851          71.008       28509.859   0.015        0.008
   24   24   13   23    0   24              28430.430          79.439       28509.869   0.015        0.004
   24   24   13   23    3   22              28309.860         199.990       28509.850   0.050       -0.039
   24   24   13   23    3   24              28302.420         207.411       28509.831   0.050       -0.005
   24   24   13   25    0   24              28443.167          79.439       28522.606   0.015        0.002
   24   24   13   25    0   26              28434.069          88.562       28522.631   0.020        0.007
   24   24   13   25    3   24              28315.200         207.411       28522.611   0.024        0.005
   24   24   13   25    3   26              28307.230         215.434       28522.664   0.048        0.005
   24   24   13   27    3   28              28312.379         224.052       28536.431   0.020       -0.039
   24   24   13   27    0   26              28447.839          88.562       28536.400   0.020       -0.005
   24   24   13   27    0   28              28438.047          98.369       28536.417   0.030       -0.010
   24   24   13   27    3   26              28320.990         215.434       28536.424   0.050        0.030
   24   24   13   27    3   28              28312.340         224.052       28536.392   0.050        0.010
   24   24   13   29    0   28              28452.854          98.369       28551.223   0.015        0.014
   24   24   13   29    0   30              28442.360         108.855       28551.215   0.015        0.001
   24   24   13   29    3   28              28327.148         224.052       28551.200   0.020        0.009
   24   24   13   29    3   30              28317.930         233.255       28551.185   0.050        0.014
   24   24   13   31    0   30              28458.230         108.855       28567.085   0.020       -0.021
   24   24   13   31    0   30              28458.221         108.855       28567.076   0.040        0.035
   24   24   13   31    0   32              28447.084         120.010       28567.094   0.015        0.004
   24   24   13   31    3   30              28333.740         233.255       28566.995   0.050       -0.014
   24   24   13   31    3   32              28324.080         243.035       28567.115   0.050        0.022
   24   24   13   33    0   32              28463.943         120.010       28583.953   0.020       -0.031
   24   24   13   33    0   34              28452.120         131.828       28583.948   0.040       -0.004
   24   24   13   33    0   34              28452.124         131.828       28583.952   0.020        0.018
   24   24   13   33    3   32              28340.880         243.035       28583.915   0.050       -0.021
   24   24   13   33    3   34              28330.570         253.382       28583.952   0.050       -0.037
   24   24   13   35    0   34              28470.025         131.828       28601.853   0.015        0.002
   24   24   13   35    0   34              28470.012         131.828       28601.840   0.015        0.080
   24   24   13   35    0   36              28457.563         144.298       28601.861   0.020       -0.013
   24   24   13   35    1   36              28414.410         187.424       28601.834   0.050       -0.016
   24   24   13   35    3   36              28337.549         264.285       28601.834   0.028        0.009
   24   24   13   37    0   36              28476.456         144.298       28620.754   0.015       -0.011
   24   24   13   37    0   36              28476.469         144.298       28620.767   0.015        0.006
   24   24   13   37    0   38              28463.370         157.411       28620.781   0.015       -0.007
   24   24   13   37    0   38              28463.371         157.411       28620.782   0.020       -0.042
   24   24   13   37    1   38              28420.801         199.985       28620.786   0.020        0.006
   24   24   13   37    3   38              28345.050         275.732       28620.782   0.050        0.012
   24   24   13   39    0   38              28483.304         157.411       28640.715   0.020        0.068
   24   24   13   39    0   40              28469.581         171.157       28640.737   0.015       -0.014
   24   24   13   39    1   38              28440.710         199.985       28640.695   0.050        0.002
   24   24   13   39    3   40              28353.020         287.710       28640.730   0.050       -0.002
   24   24   13   41    0   40              28490.547         171.157       28661.704   0.030       -0.022
   24   24   13   41    0   40              28490.495         171.157       28661.651   0.015        0.022
   24   24   13   41    0   42              28476.160         185.523       28661.684   0.015       -0.021
   24   24   13   41    0   42              28476.169         185.523       28661.693   0.015       -0.013
   24   24   13   41    1   40              28448.520         213.145       28661.665   0.050        0.028
   24   24   13   41    1   42              28434.840         226.894       28661.734   0.050       -0.016
   24   24   13   43    0   42              28498.124         185.523       28683.647   0.020       -0.003
   24   24   13   43    0   44              28483.157         200.499       28683.656   0.015       -0.006
   24   24   13   43    1   42              28456.800         226.894       28683.694   0.050        0.003
   24   24   13   43    1   44              28442.370         241.217       28683.587   0.050       -0.085
   24   24   13   45    0   44              28506.132         200.499       28706.631   0.020        0.044
   24   24   13   45    0   46              28490.583         216.070       28706.653   0.015        0.014
   24   24   13   45    0   46              28490.547         216.070       28706.617   0.030        0.012
   24   24   13   45    1   44              28465.410         241.217       28706.627   0.050        0.008
   24   24   13   45    1   46              28450.530         256.102       28706.632   0.050       -0.021
   24   24   13   47    0   46              28514.573         216.070       28730.643   0.015       -0.002
   24   24   13   47    0   48              28498.416         232.223       28730.639   0.020       -0.056
   24   24   13   47    1   46              28474.560         256.102       28730.662   0.050       -0.002
   24   24   13   47    1   48              28459.094         271.533       28730.626   0.015        0.011
   24   24   13   49    0   48              28523.413         232.223       28755.636   0.015       -0.034
   24   24   13   49    0   48              28523.419         232.223       28755.642   0.015        0.037
   24   24   13   49    0   50              28506.705         248.943       28755.648   0.015       -0.010
   24   24   13   49    0   50              28506.695         248.943       28755.638   0.020       -0.016
   24   24   13   49    1   48              28484.104         271.533       28755.636   0.015        0.010
   24   24   13   49    1   48              28484.100         271.533       28755.633   0.050       -0.003
   24   24   13   49    1   50              28468.160         287.493       28755.654   0.015        0.015
   24   24   13   51    0   50              28532.724         248.943       28781.667   0.015        0.028
   24   24   13   51    0   50              28532.716         248.943       28781.659   0.015       -0.018
   24   24   13   51    0   52              28515.441         266.214       28781.655   0.015        0.000
   24   24   13   51    0   52              28515.445         266.214       28781.658   0.015        0.019
   24   24   13   51    1   50              28494.166         287.493       28781.659   0.020       -0.041
   24   24   13   51    1   52              28477.693         303.967       28781.660   0.020        0.088
   24   24   13   53    0   52              28542.319         266.214       28808.532   0.040 P      0.051
   24   24   13   53    0   52              28542.330         266.214       28808.543   0.040 P     -0.031
   24   24   13   53    0   54              28524.554         284.018       28808.572   0.040 P      0.016
   24   24   13   53    0   54              28524.535         284.018       28808.552   0.040 P     -0.018
   24   24   13   53    0   54              28524.554         284.018       28808.571   0.040 P     -0.003
   24   24   13   53    1   52              28504.594         303.967       28808.561   0.040 P     -0.032
   24   24   13   53    1   54              28487.636         320.934       28808.570   0.200 P      0.025
   24   24   13   55    0   54              28552.640         284.018       28836.658   0.015       -0.047
   24   24   13   55    0   54              28552.629         284.018       28836.647   0.015        0.017
   24   24   13   55    0   56              28534.329         302.336       28836.666   0.015       -0.014
   24   24   13   55    0   56              28534.332         302.336       28836.668   0.015       -0.003
   24   24   13   55    1   54              28515.702         320.934       28836.636   0.015        0.014
   24   24   13   55    1   54              28515.698         320.934       28836.632   0.015       -0.022
   24   24   13   55    1   56              28498.270         338.375       28836.645   0.020       -0.002
   24   24   13   57    0   56              28563.306         302.336       28865.643   0.015        0.004
   24   24   13   57    0   56              28563.297         302.336       28865.633   0.020       -0.004
   24   24   13   57    0   58              28544.508         321.150       28865.657   0.015        0.015
   24   24   13   57    0   58              28544.504         321.150       28865.654   0.015       -0.018
   24   24   13   57    1   56              28527.282         338.375       28865.656   0.015       -0.095
   24   24   13   57    1   58              28509.374         356.267       28865.640   0.015        0.007
   24   24   13   59    0   58              28574.478         321.150       28895.627   0.015       -0.009
   24   24   13   59    0   58              28574.466         321.150       28895.615   0.015        0.001
   24   24   13   59    0   60              28555.194         340.436       28895.630   0.015       -0.019
   24   24   13   59    0   60              28555.199         340.436       28895.635   0.015       -0.037
   24   24   13   59    1   58              28539.330         356.267       28895.597   0.050        0.001
   24   24   13   59    1   60              28521.050         374.586       28895.636   0.050        0.050
   24   24   13   59    1   60              28521.054         374.586       28895.639   0.015       -0.015
   24   24   13   61    0   60              28586.150         340.436       28926.586   0.015        0.010
   24   24   13   61    0   60              28586.139         340.436       28926.576   0.020       -0.010
   24   24   13   61    0   62              28566.419         360.172       28926.591   0.015        0.043
   24   24   13   61    1   60              28551.996         374.586       28926.581   0.015       -0.007
   24   24   13   61    1   60              28551.980         374.586       28926.566   0.050        0.023
   24   24   13   61    1   62              28533.270         393.305       28926.575   0.050        0.024
   24   24   13   61    1   62              28533.287         393.305       28926.593   0.015       -0.007
   24   24   13   61    2   62              28503.503         423.093       28926.596   0.030        0.009
   24   24   13   63    0   62              28598.366         360.172       28958.538   0.015        0.017
   24   24   13   63    0   64              28578.177         380.332       28958.509   0.015       -0.016
   24   24   13   63    1   62              28565.225         393.305       28958.530   0.015       -0.053
   24   24   13   63    1   64              28546.124         412.396       28958.520   0.015       -0.037
   24   24   13   65    0   64              28611.114         380.332       28991.446   0.015       -0.002
   24   24   13   65    0   66              28590.558         400.888       28991.446   0.015       -0.011
   24   24   13   65    1   64              28579.100         412.396       28991.496   0.050       -0.026
   24   24   13   65    1   64              28579.062         412.396       28991.458   0.015       -0.040
   24   24   13   65    1   66              28559.630         431.825       28991.455   0.050       -0.002
   24   24   13   65    1   66              28559.632         431.825       28991.457   0.015        0.065
   24   24   13   65    2   64              28550.426         441.057       28991.483   0.015        0.012
   24   24   13   67    0   68              28603.549         421.809       29025.358   0.015        0.003
   24   24   13   67    1   66              28593.513         431.825       29025.339   0.015        0.022
   24   24   13   67    1   68              28573.772         451.556       29025.328   0.015       -0.078
   24   24   13   67    1   68              28573.800         451.556       29025.356   0.050        0.043
   24   24   13   67    2   68              28547.595         477.732       29025.327   0.015       -0.001
   24   24   13   69    0   68              28638.420         421.809       29060.229   0.050        0.023
   24   24   13   69    0   70              28617.138         443.062       29060.200   0.020        0.033
   24   24   13   69    1   68              28608.646         451.556       29060.202   0.015        0.005
   24   24   13   69    1   70              28588.640         471.546       29060.186   0.050        0.001
   24   24   13   69    1   70              28588.659         471.546       29060.205   0.015        0.004
   24   24   13   71    0   70              28652.967         443.062       29096.029   0.020       -0.032
   24   24   13   71    0   72              28631.408         464.609       29096.017   0.030        0.005
   24   24   13   71    1   70              28624.467         471.546       29096.012   0.015       -0.026
   24   24   13   71    1   72              28604.288         491.746       29096.034   0.015        0.011
   24   24   13   73    0   72              28668.190         464.609       29132.799   0.050       -0.008
   24   24   13   73    0   74              28646.372         486.407       29132.779   0.015        0.005
   24   24   13   73    1   72              28641.053         491.746       29132.800   0.030       -0.009
   24   24   13   73    1   74              28620.701         512.099       29132.800   0.015        0.013
   24   24   13   75    0   74              28684.072         486.407       29170.478   0.030       -0.014
   24   24   13   75    1   74              28658.433         512.099       29170.532   0.020       -0.014
   24   24   14   13    0   12              28581.567          39.418       28620.985   0.015       -0.052
   24   24   14   13    0   14              28576.696          44.313       28621.008   0.015        0.004
   24   24   14   15    2   16              28487.758         140.682       28628.440   0.020       -0.017
   24   24   14   15    0   14              28584.174          44.313       28628.487   0.020       -0.004
   24   24   14   15    0   16              28578.582          49.923       28628.505   0.015        0.010
   24   24   14   17    0   16              28587.082          49.923       28637.005   0.015        0.011
   24   24   14   17    0   18              28580.769          56.245       28637.014   0.018        0.015
   24   24   14   19    0   18              28590.304          56.245       28646.549   0.015        0.011
   24   24   14   19    0   20              28583.273          63.275       28646.548   0.015       -0.033
   24   24   14   19    0   20              28583.280          63.275       28646.555   0.015        0.013
   24   24   14   21    0   20              28593.841          63.275       28657.117   0.015        0.000
   24   24   14   21    0   22              28586.140          71.008       28657.148   0.020        0.023
   24   24   14   21    3   20              28463.930         193.177       28657.107   0.050       -0.020
   24   24   14   23    0   22              28597.757          71.008       28668.765   0.020        0.015
   24   24   14   23    0   24              28589.293          79.439       28668.732   0.015       -0.066
   24   24   14   23    0   24              28589.275          79.439       28668.714   0.015        0.042
   24   24   14   23    3   22              28468.675         199.990       28668.664   0.030        0.028
   24   24   14   25    0   24              28601.933          79.439       28681.372   0.015       -0.025
   24   24   14   25    0   24              28601.932          79.439       28681.371   0.015        0.007
   24   24   14   25    0   26              28592.810          88.562       28681.372   0.015        0.016
   24   24   14   25    3   24              28474.006         207.411       28681.417   0.030       -0.011
   24   24   14   25    3   26              28465.910         215.434       28681.344   0.050        0.058
   24   24   14   27    0   26              28606.418          88.562       28694.979   0.020        0.038
   24   24   14   27    0   28              28596.628          98.369       28694.997   0.020        0.087
   24   24   14   27    2   26              28518.737         176.251       28694.988   0.023       -0.006
   24   24   14   27    3   26              28479.583         215.434       28695.018   0.030        0.003
   24   24   14   27    3   28              28470.956         224.052       28695.008   0.020        0.041
   24   24   14   29    0   28              28611.293          98.369       28709.662   0.020       -0.065
   24   24   14   29    0   30              28600.811         108.855       28709.666   0.020        0.059
   24   24   14   29    3   28              28485.633         224.052       28709.685   0.020        0.041
   24   24   14   29    3   30              28476.420         233.255       28709.675   0.050       -0.010
   24   24   14   31    0   30              28616.514         108.855       28725.369   0.015        0.011
   24   24   14   31    0   30              28616.518         108.855       28725.373   0.015       -0.024
   24   24   14   31    0   32              28605.366         120.010       28725.376   0.015       -0.014
   24   24   14   31    0   32              28605.350         120.010       28725.360   0.015       -0.010
   24   24   14   31    2   30              28530.473         194.898       28725.371   0.015        0.021
   24   24   14   31    3   30              28492.120         233.255       28725.375   0.050       -0.026
   24   24   14   31    3   32              28482.370         243.035       28725.405   0.050        0.004
   24   24   14   33    0   32              28622.085         120.010       28742.095   0.020       -0.001
   24   24   14   33    0   34              28610.251         131.828       28742.079   0.050        0.023
   24   24   14   33    0   34              28610.256         131.828       28742.083   0.015       -0.013
   24   24   14   33    2   32              28536.913         205.139       28742.052   0.041        0.036
   24   24   14   33    3   32              28499.010         243.035       28742.045   0.050       -0.031
   24   24   14   33    3   34              28488.698         253.382       28742.081   0.015       -0.008
   24   24   14   35    0   34              28627.984         131.828       28759.812   0.020       -0.002
   24   24   14   35    0   36              28615.519         144.298       28759.817   0.015        0.004
   24   24   14   35    0   36              28615.514         144.298       28759.812   0.015       -0.006
   24   24   14   35    3   34              28506.408         253.382       28759.790   0.020       -0.008
   24   24   14   35    3   36              28495.530         264.285       28759.815   0.050       -0.011
   24   24   14   37    0   36              28634.239         144.298       28778.537   0.020        0.010
   24   24   14   37    0   38              28621.137         157.411       28778.548   0.020        0.037
   24   24   14   37    3   38              28502.789         275.732       28778.521   0.029       -0.016
   24   24   14   39    0   38              28640.900         157.411       28798.311   0.020        0.024
   24   24   14   39    0   40              28627.119         171.157       28798.276   0.015        0.014
   24   24   14   39    3   38              28522.590         275.732       28798.322   0.050        0.006
   24   24   14   39    3   38              28522.550         275.732       28798.282   0.015        0.002
   24   24   14   39    3   40              28510.580         287.710       28798.290   0.050        0.005
   24   24   14   41    0   40              28647.890         171.157       28819.046   0.015        0.007
   24   24   14   41    0   42              28633.528         185.523       28819.052   0.015        0.007
   24   24   14   41    3   40              28531.372         287.710       28819.082   0.015       -0.005
   24   24   14   41    3   42              28518.859         300.205       28819.064   0.030       -0.011
   24   24   14   41    3   42              28518.866         300.205       28819.071   0.021       -0.029
   24   24   14   43    0   42              28655.289         185.523       28840.812   0.015       -0.018
   24   24   14   43    0   44              28640.318         200.499       28840.817   0.015        0.010
   24   24   14   43    3   42              28540.617         300.205       28840.822   0.020       -0.009
   24   24   14   43    3   44              28527.620         313.203       28840.823   0.050        0.010
   24   24   14   45    0   44              28663.092         200.499       28863.591   0.020       -0.001
   24   24   14   45    0   46              28647.509         216.070       28863.579   0.020        0.009
   24   24   14   45    3   44              28550.359         313.203       28863.562   0.020        0.010
   24   24   14   45    3   46              28536.884         326.685       28863.569   0.035        0.093
   24   24   14   45    4   46              28506.414         357.197       28863.611   0.050        0.011
   24   24   14   47    0   46              28671.255         216.070       28887.325   0.015        0.000
   24   24   14   47    0   48              28655.104         232.223       28887.327   0.015        0.019
   24   24   14   47    3   46              28560.663         326.685       28887.349   0.020        0.021
   24   24   14   47    3   48              28546.737         340.635       28887.372   0.071       -0.011
   24   24   14   47    4   46              28530.130         357.197       28887.328   0.015       -0.015
   24   24   14   49    0   48              28679.875         232.223       28912.098   0.015       -0.002
   24   24   14   49    0   50              28663.142         248.943       28912.085   0.020       -0.003
   24   24   14   49    3   48              28571.462         340.635       28912.097   0.049        0.004
   24   24   14   49    3   50              28557.050         355.032       28912.082   0.050        0.065
   24   24   14   51    0   50              28688.901         248.943       28937.844   0.015        0.001
   24   24   14   51    0   52              28671.620         266.214       28937.834   0.020       -0.009
   24   24   14   53    0   52              28698.370         266.214       28964.584   0.020        0.016
   24   24   14   53    0   54              28680.561         284.018       28964.578   0.015        0.012
   24   24   14   53    5   54              28528.884         435.696       28964.580   0.015        0.014
   24   24   14   55    0   54              28708.295         284.018       28992.313   0.015       -0.002
   24   24   14   55    0   56              28689.958         302.336       28992.294   0.015       -0.006
   24   24   14   55    1   54              28671.357         320.934       28992.291   0.020        0.049
   24   24   14   55    1   56              28653.951         338.375       28992.326   0.021       -0.015
   24   24   14   57    0   56              28718.688         302.336       29021.024   0.015        0.004
   24   24   14   57    0   58              28699.853         321.150       29021.003   0.015       -0.008
   24   24   14   57    1   56              28682.610         338.375       29020.985   0.050        0.007
   24   24   14   57    1   58              28664.740         356.267       29021.007   0.050        0.012
   24   24   14   59    0   58              28729.544         321.150       29050.693   0.015       -0.026
   24   24   14   59    0   60              28710.261         340.436       29050.698   0.015        0.013
   24   24   14   59    1   58              28694.380         356.267       29050.647   0.050        0.016
   24   24   14   59    1   60              28676.110         374.586       29050.696   0.050       -0.013
   24   24   14   61    0   60              28740.915         340.436       29081.352   0.015        0.023
   24   24   14   61    0   62              28721.177         360.172       29081.349   0.015        0.023
   24   24   14   61    1   60              28706.788         374.586       29081.374   0.020       -0.002
   24   24   14   61    1   62              28688.042         393.305       29081.347   0.015       -0.012
   24   24   14   63    0   62              28752.810         360.172       29112.982   0.015        0.003
   24   24   14   63    0   64              28732.638         380.332       29112.970   0.015       -0.006
   24   24   14   63    1   62              28719.655         393.305       29112.961   0.015       -0.022
   24   24   14   63    1   64              28700.550         412.396       29112.946   0.050       -0.012
   24   24   14   65    0   64              28765.232         380.332       29145.564   0.015        0.005
   24   24   14   65    0   66              28744.676         400.888       29145.564   0.015        0.009
   24   24   14   65    1   64              28733.158         412.396       29145.554   0.015       -0.037
   24   24   14   65    1   66              28713.741         431.825       29145.566   0.015       -0.037
   24   24   14   67    0   66              28778.238         400.888       29179.126   0.020       -0.026
   24   24   14   67    0   68              28757.340         421.809       29179.150   0.071       -0.010
   24   24   14   67    1   66              28747.276         431.825       29179.101   0.025        0.006
   24   24   14   67    1   68              28727.570         451.556       29179.126   0.015       -0.023
   24   24   14   67    2   68              28701.380         477.732       29179.112   0.020       -0.002
   24   24   14   69    0   68              28791.825         421.809       29213.634   0.015       -0.012
   24   24   14   69    0   70              28770.561         443.062       29213.623   0.015       -0.023
   24   24   14   69    1   68              28762.067         451.556       29213.623   0.015        0.005
   24   24   14   69    1   70              28742.074         471.546       29213.620   0.015       -0.006
   24   24   14   71    0   70              28806.012         443.062       29249.074   0.015       -0.006
   24   24   14   71    0   72              28784.490         464.609       29249.099   0.020        0.045
   24   24   14   71    1   70              28777.549         471.546       29249.094   0.020        0.007
   24   24   14   73    0   72              28820.878         464.609       29285.487   0.015        0.004
   24   24   14   73    0   74              28799.106         486.407       29285.513   0.015        0.006
   24   24   14   73    1   72              28793.735         491.746       29285.481   0.020        0.032
   24   24   14   73    1   74              28773.368         512.099       29285.467   0.020        0.011
   24   24   14   73    2   72              28770.436         515.023       29285.459   0.020        0.057
   24   24   14   75    0   74              28836.431         486.407       29322.838   0.015       -0.017
   24   24   14   75    0   76              28814.428         508.407       29322.835   0.015        0.016
   24   24   14   75    1   74              28810.736         512.099       29322.835   0.020       -0.003
   24   24   14   75    1   76              28790.310         532.531       29322.841   0.015       -0.014
   24   24   14   75    1   76              28790.315         532.531       29322.846   0.020        0.014
   24   24   14   75    2   74              28789.160         533.696       29322.856   0.020       -0.015
   24   24   14   75    2   76              28770.619         552.205       29322.823   0.020       -0.003
   24   24   14   77    0   78              28830.526         530.551       29361.077   0.050        0.028
   24   24   14   77    1   76              28828.596         532.531       29361.127   0.020        0.030
   24   24   14   79    2   78              28830.090         570.253       29400.344   0.020        0.001
   24   24   14   79    1   78              28847.380         552.947       29400.328   0.020        0.003
   24   24   14   79    0   78              28869.786         530.551       29400.337   0.015       -0.013
   24   24   14   81    1   80              28867.252         573.209       29440.461   0.020        0.005
   24   24   15   11    0   10              28736.571          35.244       28771.815   0.030        0.005
   24   24   15   13    0   12              28738.757          39.418       28778.176   0.020       -0.045
   24   24   15   13    0   14              28733.901          44.313       28778.213   0.015        0.011
   24   24   15   15    0   14              28741.324          44.313       28785.637   0.015       -0.001
   24   24   15   15    0   16              28735.703          49.923       28785.626   0.015       -0.006
   24   24   15   17    0   16              28744.134          49.923       28794.056   0.015        0.016
   24   24   15   17    0   16              28744.114          49.923       28794.037   0.020        0.043
   24   24   15   17    0   18              28737.809          56.245       28794.054   0.020        0.022
   24   24   15   19    0   18              28747.244          56.245       28803.489   0.022        0.005
   24   24   15   19    0   20              28740.210          63.275       28803.485   0.050       -0.015
   24   24   15   21    0   20              28750.695          63.275       28813.970   0.020        0.005
   24   24   15   21    0   22              28742.979          71.008       28813.987   0.020        0.006
   24   24   15   23    0   22              28754.452          71.008       28825.461   0.015       -0.004
   24   24   15   23    0   22              28754.450          71.008       28825.458   0.015       -0.044
   24   24   15   23    0   24              28746.028          79.439       28825.467   0.020        0.010
   24   24   15   23    0   24              28745.990          79.439       28825.429   0.050        0.003
   24   24   15   25    5   24              28560.574         277.357       28837.931   0.040       -0.006
   24   24   15   25    0   24              28758.547          79.439       28837.986   0.020        0.017
   24   24   15   25    0   24              28758.531          79.439       28837.970   0.015       -0.023
   24   24   15   25    0   26              28749.406          88.562       28837.968   0.028        0.030
   24   24   15   25    6   24              28530.214         307.754       28837.967   0.030       -0.042
   24   24   15   27    2   28              28666.250         185.266       28851.516   0.020        0.006
   24   24   15   27    0   26              28762.922          88.562       28851.483   0.015        0.024
   24   24   15   27    0   28              28753.098          98.369       28851.468   0.020       -0.034
   24   24   15   27    6   26              28536.899         314.631       28851.529   0.030       -0.048
   24   24   15   29    0   28              28767.656          98.369       28866.025   0.015        0.003
   24   24   15   29    0   30              28757.250         108.855       28866.105   0.050        0.012
   24   24   15   29    2   30              28671.105         194.898       28866.004   0.020        0.002
   24   24   15   31    0   30              28772.630         108.855       28881.485   0.050        0.067
   24   24   15   31    0   32              28761.553         120.010       28881.563   0.020       -0.003
   24   24   15   31    2   30              28686.670         194.898       28881.569   0.015       -0.004
   24   24   15   31    2   30              28686.600         194.898       28881.498   0.050        0.003
   24   24   15   31    2   32              28676.420         205.139       28881.559   0.050        0.021
   24   24   15   33    0   32              28778.095         120.010       28898.106   0.015        0.101
   24   24   15   33    0   34              28766.280         131.828       28898.108   0.020       -0.014
   24   24   15   33    0   34              28766.285         131.828       28898.113   0.015        0.018
   24   24   15   33    2   32              28692.960         205.139       28898.099   0.050       -0.024
   24   24   15   33    2   34              28682.090         215.979       28898.069   0.050       -0.009
   24   24   15   33    3   32              28655.068         243.035       28898.104   0.040       -0.038
   24   24   15   33    3   34              28644.680         253.382       28898.062   0.050        0.028
   24   24   15   35    0   34              28783.829         131.828       28915.657   0.015       -0.005
   24   24   15   35    0   34              28783.832         131.828       28915.660   0.015       -0.023
   24   24   15   35    0   36              28771.351         144.298       28915.649   0.015       -0.072
   24   24   15   35    0   36              28771.354         144.298       28915.652   0.015        0.008
   24   24   15   35    2   34              28699.693         215.979       28915.672   0.020       -0.003
   24   24   15   35    3   34              28662.240         253.382       28915.622   0.050       -0.005
   24   24   15   35    3   36              28651.340         264.285       28915.625   0.050       -0.006
   24   24   15   37    0   36              28789.896         144.298       28934.194   0.015       -0.005
   24   24   15   37    0   36              28789.895         144.298       28934.193   0.015        0.040
   24   24   15   37    0   38              28776.793         157.411       28934.204   0.020       -0.033
   24   24   15   37    0   38              28776.786         157.411       28934.197   0.015        0.011
   24   24   15   37    2   36              28706.784         227.408       28934.193   0.030        0.011
   24   24   15   37    2   38              28694.730         239.416       28934.146   0.050        0.018
   24   24   15   37    3   36              28669.926         264.285       28934.212   0.030       -0.010
   24   24   15   37    3   38              28658.471         275.732       28934.203   0.030        0.009
   24   24   15   37    3   38              28658.460         275.732       28934.192   0.051       -0.001
   24   24   15   39    0   38              28796.340         157.411       28953.751   0.015        0.029
   24   24   15   39    0   40              28782.601         171.157       28953.758   0.015        0.019
   24   24   15   39    2   38              28714.280         239.416       28953.696   0.050        0.004
   24   24   15   39    2   40              28701.768         251.989       28953.757   0.020       -0.010
   24   24   15   39    3   38              28678.040         275.732       28953.772   0.050       -0.015
   24   24   15   39    3   40              28666.050         287.710       28953.760   0.020       -0.010
   24   24   15   41    0   40              28803.148         171.157       28974.305   0.020        0.008
   24   24   15   41    0   40              28803.148         171.157       28974.305   0.015       -0.001
   24   24   15   41    0   42              28788.797         185.523       28974.320   0.015        0.005
   24   24   15   41    0   42              28788.799         185.523       28974.322   0.015       -0.009
   24   24   15   41    2   40              28722.240         251.989       28974.229   0.050       -0.003
   24   24   15   41    2   42              28709.210         265.117       28974.327   0.050        0.001
   24   24   15   41    3   40              28686.600         287.710       28974.310   0.050        0.005
   24   24   15   41    3   42              28674.100         300.205       28974.305   0.050       -0.012
   24   24   15   43    0   42              28810.260         185.523       28995.783   0.050       -0.001
   24   24   15   43    0   44              28795.354         200.499       28995.853   0.015        0.004
   24   24   15   43    0   44              28795.290         200.499       28995.789   0.050        0.034
   24   24   15   43    2   42              28730.690         265.117       28995.807   0.050        0.002
   24   24   15   43    2   44              28717.080         278.783       28995.863   0.050        0.008
   24   24   15   43    3   42              28695.670         300.205       28995.875   0.050        0.008
   24   24   15   43    3   44              28682.630         313.203       28995.833   0.020        0.012
   24   24   15   45    0   44              28817.916         200.499       29018.414   0.030       -0.004
   24   24   15   45    0   44              28817.894         200.499       29018.393   0.015        0.001
   24   24   15   45    0   46              28802.317         216.070       29018.387   0.020       -0.031
   24   24   15   45    0   46              28802.319         216.070       29018.389   0.030       -0.037
   24   24   15   45    2   44              28739.580         278.783       29018.363   0.050       -0.002
   24   24   15   45    2   46              28725.434         292.975       29018.409   0.015       -0.051
   24   24   15   45    3   44              28705.140         313.203       29018.343   0.050       -0.004
   24   24   15   45    3   44              28705.184         313.203       29018.387   0.020        0.004
   24   24   15   45    3   46              28691.690         326.685       29018.375   0.050        0.009
   24   24   15   47    0   46              28825.834         216.070       29041.904   0.015        0.004
   24   24   15   47    0   48              28809.689         232.223       29041.912   0.030       -0.018
   24   24   15   47    3   46              28715.226         326.685       29041.911   0.060        0.007
   24   24   15   47    3   48              28701.318         340.635       29041.953   0.020        0.003
   24   24   15   47    3   48              28701.290         340.635       29041.925   0.050       -0.002
   24   24   15   49    4   50              28682.427         383.933       29066.360   0.030       -0.009
   24   24   15   49    0   48              28834.195         232.223       29066.419   0.020        0.002
   24   24   15   49    0   48              28834.202         232.223       29066.426   0.015       -0.026
   24   24   15   49    0   50              28817.483         248.943       29066.425   0.015       -0.016
   24   24   15   49    0   50              28817.476         248.943       29066.419   0.015        0.050
   24   24   15   49    2   48              28758.760         307.674       29066.434   0.030        0.017
   24   24   15   49    3   48              28725.780         340.635       29066.415   0.026       -0.019
   24   24   15   49    3   50              28711.380         355.032       29066.412   0.050        0.028
   24   24   15   51    0   50              28842.971         248.943       29091.914   0.015       -0.013
   24   24   15   51    0   50              28842.972         248.943       29091.915   0.015       -0.005
   24   24   15   51    0   52              28825.698         266.214       29091.912   0.020       -0.044
   24   24   15   51    0   52              28825.700         266.214       29091.914   0.050       -0.006
   24   24   15   51    3   50              28736.843         355.032       29091.875   0.030       -0.004
   24   24   15   53    0   52              28852.162         266.214       29118.375   0.015        0.001
   24   24   15   53    0   54              28834.390         284.018       29118.408   0.015        0.032
   24   24   15   53    0   54              28834.340         284.018       29118.358   0.050        0.014
   24   24   15   55    0   54              28861.830         284.018       29145.847   0.030        0.021
   24   24   15   55    0   54              28861.821         284.018       29145.838   0.020       -0.027
   24   24   15   55    0   56              28843.502         302.336       29145.839   0.020        0.013
   24   24   15   55    0   56              28843.440         302.336       29145.776   0.050        0.001
   24   24   15   57    0   56              28871.935         302.336       29174.271   0.020        0.006
   24   24   15   57    0   56              28871.870         302.336       29174.206   0.050        0.012
   24   24   15   57    0   58              28853.098         321.150       29174.248   0.015        0.012
   24   24   15   57    1   56              28835.843         338.375       29174.218   0.016       -0.064
   24   24   15   57    1   58              28817.996         356.267       29174.263   0.030        0.038
   24   24   15   59    1   58              28847.392         356.267       29203.659   0.020        0.017
   24   24   15   59    0   58              28882.481         321.150       29203.631   0.015        0.006
   24   24   15   59    0   58              28882.440         321.150       29203.590   0.050       -0.012
   24   24   15   59    0   60              28863.202         340.436       29203.638   0.015       -0.004
   24   24   15   59    0   60              28863.240         340.436       29203.676   0.050        0.038
   24   24   15   61    1   62              28840.654         393.305       29233.959   0.020        0.029
   24   24   15   61    0   60              28893.550         340.436       29233.986   0.015        0.053
   24   24   15   61    0   62              28873.827         360.172       29233.999   0.015       -0.010
   24   24   15   63    0   62              28905.132         360.172       29265.304   0.020       -0.007
   24   24   15   63    0   64              28884.975         380.332       29265.307   0.020        0.014
   24   24   15   63    0   64              28884.966         380.332       29265.297   0.015        0.038
   24   24   15   63    1   62              28871.928         393.305       29265.233   0.050       -0.007
   24   24   15   65    0   64              28917.239         380.332       29297.571   0.020        0.034
   24   24   15   65    0   66              28896.701         400.888       29297.589   0.020        0.087
   24   24   15   65    0   66              28896.686         400.888       29297.574   0.015        0.006
   24   24   15   67    1   66              28898.942         431.825       29330.767   0.020       -0.006
   24   24   15   67    0   66              28929.872         400.888       29330.760   0.020        0.005
   24   24   15   67    0   66              28929.880         400.888       29330.768   0.020       -0.009
   24   24   15   67    0   68              28908.950         421.809       29330.759   0.020        0.061
   24   24   15   67    0   68              28908.950         421.809       29330.759   0.020       -0.030
   24   24   15   67    1   68              28879.160         451.556       29330.716   0.050       -0.036
   24   24   15   69    0   68              28943.128         421.809       29364.937   0.015        0.003
   24   24   15   69    0   70              28921.860         443.062       29364.922   0.050       -0.007
   24   24   15   69    0   70              28921.849         443.062       29364.911   0.030        0.000
   24   24   15   69    0   70              28921.851         443.062       29364.914   0.050       -0.027
   24   24   15   71    0   70              28956.962         443.062       29400.024   0.022        0.005
   24   24   15   71    0   70              28956.960         443.062       29400.022   0.020       -0.001
   24   24   15   71    0   72              28935.470         464.609       29400.079   0.050        0.001
   24   24   15   71    2   72              28884.966         515.023       29399.988   0.030        0.002
   24   24   15   73    1   72              28944.320         491.746       29436.066   0.020       -0.035
   24   24   15   73    1   74              28923.978         512.099       29436.077   0.020        0.010
   24   24   15   73    0   72              28971.457         464.609       29436.066   0.020       -0.009
   24   24   15   73    0   72              28971.468         464.609       29436.077   0.015       -0.012
   24   24   15   73    0   74              28949.619         486.407       29436.026   0.020        0.023
   24   24   15   75    1   76              28940.521         532.531       29473.052   0.015        0.042
   24   24   15   75    0   74              28986.630         486.407       29473.037   0.020       -0.016
   24   24   15   75    0   74              28986.630         486.407       29473.037   0.020       -0.008
   24   24   15   75    0   76              28964.680         508.407       29473.086   0.020        0.016
   24   24   15   75    0   76              28964.660         508.407       29473.066   0.040       -0.005
   24   24   15   75    1   74              28960.931         512.099       29473.030   0.061       -0.023
   24   24   15   75    1   74              28960.931         512.099       29473.030   0.061       -0.001
   24   24   15   75    1   76              28940.527         532.531       29473.058   0.018        0.006
   24   24   15   77    2   78              28940.716         570.253       29510.969   0.020        0.001
   24   24   15   77    0   78              28980.382         530.551       29510.933   0.015        0.002
   24   24   15   77    0   78              28980.389         530.551       29510.940   0.015        0.007
   24   24   15   77    1   76              28978.395         532.531       29510.926   0.036       -0.044
   24   24   15   77    1   76              28978.395         532.531       29510.926   0.036        0.005
   24   24   15   77    1   78              28957.966         552.947       29510.914   0.030       -0.016
   24   24   15   79    2   78              28979.534         570.253       29549.787   0.020        0.029
   24   24   15   79    0   78              29019.199         530.551       29549.750   0.015        0.004
   24   24   15   79    2   78              28979.529         570.253       29549.782   0.020        0.002
   24   24   15   83    1   82              29037.089         593.056       29630.145   0.050        0.027
   24   24   16    5    0    6              28884.966          29.062       28914.028   0.030        0.000
   24   24   16    9    1    8              28842.139          79.456       28921.595   0.055       -0.007
   24   24   16   15    1   16              28843.664          96.878       28940.542   0.047       -0.010
   24   24   16   17    0   16              28899.028          49.923       28948.951   0.020        0.008
   24   24   16   17    2   18              28802.514         146.507       28949.022   0.040       -0.004
   24   24   16   19    0   18              28902.130          56.245       28958.375   0.050       -0.013
   24   24   16   19    0   20              28895.110          63.275       28958.385   0.050       -0.028
   24   24   16   19    1   20              28848.627         109.703       28958.330   0.015       -0.021
   24   24   16   21    0   20              28905.422          63.275       28968.697   0.020       -0.014
   24   24   16   21    0   20              28905.422          63.275       28968.697   0.015       -0.002
   24   24   16   21    0   22              28897.714          71.008       28968.722   0.030       -0.002
   24   24   16   23    0   24              28900.647          79.439       28980.087   0.015       -0.011
   24   24   16   23    1   22              28862.962         117.129       28980.090   0.030        0.001
   24   24   16   23    1   24              28854.890         125.222       28980.113   0.016        0.064
   24   24   16   25    1   24              28867.246         125.222       28992.468   0.020        0.010
   24   24   16   25    0   24              28913.029          79.439       28992.469   0.015        0.008
   24   24   16   25    0   26              28903.916          88.562       28992.478   0.020        0.032
   24   24   16   27    0   26              28917.290          88.562       29005.851   0.020       -0.017
   24   24   16   27    0   28              28907.487          98.369       29005.856   0.020        0.008
   24   24   16   27    1   26              28871.928         133.978       29005.906   0.050       -0.006
   24   24   16   27    1   28              28862.450         143.389       29005.839   0.020        0.000
   24   24   16   27    4   26              28754.244         251.558       29005.801   0.030        0.001
   24   24   16   29    0   28              28921.851          98.369       29020.221   0.050        0.008
   24   24   16   29    0   28              28921.848          98.369       29020.217   0.030       -0.004
   24   24   16   29    0   28              28921.860          98.369       29020.229   0.050       -0.004
   24   24   16   29    0   30              28911.382         108.855       29020.237   0.015       -0.007
   24   24   16   29    2   30              28825.330         194.898       29020.228   0.015       -0.064
   24   24   16   31    2   30              28840.739         194.898       29035.637   0.015       -0.035
   24   24   16   31    0   30              28926.757         108.855       29035.612   0.015       -0.013
   24   24   16   31    0   32              28915.589         120.010       29035.600   0.023        0.012
   24   24   16   31    2   32              28830.526         205.139       29035.665   0.050        0.007
   24   24   16   33    0   32              28931.966         120.010       29051.977   0.030        0.026
   24   24   16   33    0   32              28931.977         120.010       29051.988   0.030        0.095
   24   24   16   33    0   34              28920.190         131.828       29052.018   0.050       -0.007
   24   24   16   33    0   34              28920.164         131.828       29051.992   0.015        0.018
   24   24   16   33    2   34              28836.045         215.979       29052.025   0.030       -0.014
   24   24   16   35    0   34              28937.540         131.828       29069.368   0.015       -0.028
   24   24   16   35    0   36              28925.045         144.298       29069.343   0.028       -0.035
   24   24   16   35    2   36              28841.974         227.408       29069.383   0.015       -0.057
   24   24   16   35    5   34              28750.446         318.902       29069.348   0.030       -0.031
   24   24   16   37    0   36              28943.460         144.298       29087.758   0.050       -0.006
   24   24   16   37    0   38              28930.349         157.411       29087.760   0.020       -0.009
   24   24   16   37    0   38              28930.320         157.411       29087.731   0.050       -0.009
   24   24   16   37    0   38              28930.344         157.411       29087.755   0.020       -0.003
   24   24   16   37    2   36              28860.326         227.408       29087.734   0.027        0.002
   24   24   16   37    2   38              28848.323         239.416       29087.739   0.015        0.012
   24   24   16   39    0   38              28949.692         157.411       29107.104   0.020       -0.021
   24   24   16   39    0   40              28935.944         171.157       29107.101   0.015       -0.086
   24   24   16   39    2   38              28867.685         239.416       29107.101   0.017       -0.054
   24   24   16   39    2   40              28855.113         251.989       29107.102   0.020       -0.003
   24   24   16   41    0   40              28956.289         171.157       29127.446   0.015       -0.007
   24   24   16   41    0   40              28956.291         171.157       29127.448   0.015       -0.023
   24   24   16   41    0   42              28941.912         185.523       29127.436   0.015       -0.014
   24   24   16   41    2   40              28875.469         251.989       29127.458   0.015       -0.003
   24   24   16   41    2   42              28862.336         265.117       29127.452   0.030        0.019
   24   24   16   43    0   42              28963.249         185.523       29148.772   0.030       -0.015
   24   24   16   43    0   42              28963.239         185.523       29148.763   0.015        0.022
   24   24   16   43    0   44              28948.274         200.499       29148.773   0.020       -0.010
   24   24   16   43    0   44              28948.282         200.499       29148.780   0.040        0.013
   24   24   16   43    2   42              28883.626         265.117       29148.743   0.020        0.030
   24   24   16   43    2   44              28869.963         278.783       29148.747   0.015        0.019
   24   24   16   45    0   44              28970.602         200.499       29171.101   0.020        0.005
   24   24   16   45    0   46              28955.025         216.070       29171.095   0.015        0.080
   24   24   16   45    2   44              28892.300         278.783       29171.083   0.050        0.012
   24   24   16   45    2   46              28878.131         292.975       29171.106   0.020       -0.007
   24   24   16   45    6   46              28762.808         408.296       29171.104   0.030        0.010
   24   24   16   47    0   46              28978.374         216.070       29194.444   0.040 P      0.005
   24   24   16   47    0   48              28962.229         232.223       29194.452   0.040 P     -0.101
   24   24   16   47    2   48              28886.757         307.674       29194.432   0.040 P     -0.011
   24   24   16   47    3   46              28867.733         326.685       29194.418   0.040 P     -0.014
   24   24   16   49    0   48              28986.395         232.223       29218.618   0.020       -0.003
   24   24   16   49    0   50              28969.659         248.943       29218.602   0.020       -0.023
   24   24   16   49    2   48              28910.884         307.674       29218.558   0.040       -0.003
   24   24   16   49    2   50              28895.750         322.865       29218.615   0.050        0.015
   24   24   16   49    3   48              28877.951         340.635       29218.586   0.040       -0.041
   24   24   16   51    0   50              28994.929         248.943       29243.872   0.020       -0.020
   24   24   16   51    0   52              28977.637         266.214       29243.851   0.040       -0.001
   24   24   16   51    2   50              28921.024         322.865       29243.889   0.015       -0.004
   24   24   16   51    2   52              28905.325         338.526       29243.851   0.020        0.005
   24   24   16   53    3   52              28900.226         369.855       29270.081   0.015       -0.033
   24   24   16   53    0   52              29003.852         266.214       29270.066   0.020        0.008
   24   24   16   53    0   54              28986.040         284.018       29270.058   0.015       -0.024
   24   24   16   53    2   52              28931.501         338.526       29270.027   0.020       -0.036
   24   24   16   53    2   52              28931.510         338.526       29270.037   0.020        0.020
   24   24   16   53    2   54              28915.452         354.639       29270.091   0.020        0.003
   24   24   16   53    3   54              28884.966         385.079       29270.044   0.020        0.001
   24   24   16   55    0   54              29013.219         284.018       29297.237   0.015        0.001
   24   24   16   55    0   56              28994.882         302.336       29297.218   0.020       -0.120
   24   24   16   55    0   56              28994.900         302.336       29297.236   0.020       -0.010
   24   24   16   55    2   54              28942.640         354.639       29297.279   0.050        0.032
   24   24   16   55    2   56              28926.010         371.178       29297.188   0.050       -0.001
   24   24   16   57    0   56              29023.033         302.336       29325.370   0.029       -0.016
   24   24   16   57    0   56              29023.037         302.336       29325.373   0.052        0.046
   24   24   16   57    0   58              29004.219         321.150       29325.369   0.015        0.053
   24   24   16   57    2   56              28954.230         371.178       29325.408   0.050        0.009
   24   24   16   57    3   58              28908.667         416.617       29325.284   0.056        0.013
   24   24   16   59    0   58              29033.323         321.150       29354.472   0.015        0.092
   24   24   16   59    0   58              29033.323         321.150       29354.472   0.015       -0.009
   24   24   16   59    0   58              29033.317         321.150       29354.467   0.020       -0.018
   24   24   16   59    0   60              29014.034         340.436       29354.470   0.015       -0.022
   24   24   16   59    0   60              29014.027         340.436       29354.463   0.015       -0.022
   24   24   16   59    3   60              28921.571         432.867       29354.437   0.030       -0.065
   24   24   16   61    0   60              29044.062         340.436       29384.498   0.020        0.013
   24   24   16   61    0   60              29044.063         340.436       29384.499   0.015        0.019
   24   24   16   61    0   62              29024.332         360.172       29384.504   0.020       -0.052
   24   24   16   61    0   62              29024.311         360.172       29384.483   0.015        0.009
   24   24   16   61    3   60              28951.616         432.867       29384.483   0.020       -0.018
   24   24   16   63    4   62              28943.584         471.922       29415.506   0.020        0.012
   24   24   16   63    0   62              29055.333         360.172       29415.505   0.020        0.011
   24   24   16   63    0   62              29055.336         360.172       29415.508   0.015        0.013
   24   24   16   63    0   64              29035.173         380.332       29415.505   0.020        0.018
   24   24   16   65    1   64              29035.047         412.396       29447.443   0.020        0.004
   24   24   16   65    0   64              29067.109         380.332       29447.441   0.015       -0.026
   24   24   16   65    0   64              29067.109         380.332       29447.441   0.020        0.009
   24   24   16   65    0   66              29046.555         400.888       29447.442   0.015       -0.033
   24   24   16   65    0   66              29046.555         400.888       29447.442   0.015        0.040
   24   24   16   67    1   66              29048.492         431.825       29480.317   0.020        0.046
   24   24   16   67    0   66              29079.434         400.888       29480.321   0.020        0.012
   24   24   16   67    0   66              29079.421         400.888       29480.308   0.015        0.015
   24   24   16   67    0   68              29058.509         421.809       29480.318   0.020        0.004
   24   24   16   67    1   68              29028.792         451.556       29480.348   0.030        0.007
   24   24   16   69    1   68              29062.569         451.556       29514.124   0.015        0.027
   24   24   16   69    0   68              29092.321         421.809       29514.131   0.015       -0.023
   24   24   16   69    0   68              29092.324         421.809       29514.133   0.020       -0.020
   24   24   16   69    0   70              29071.080         443.062       29514.142   0.020       -0.011
   24   24   16   69    1   70              29042.585         471.546       29514.131   0.020       -0.036
   24   24   16   71    0   70              29105.821         443.062       29548.883   0.020        0.058
   24   24   16   71    0   72              29084.269         464.609       29548.878   0.015       -0.004
   24   24   16   73    1   74              29072.449         512.099       29584.548   0.015       -0.004
   24   24   16   73    2   72              29069.487         515.023       29584.510   0.020        0.006
   24   24   16   73    0   72              29119.922         464.609       29584.531   0.040       -0.001
   24   24   16   73    0   74              29098.144         486.407       29584.550   0.020       -0.005
   24   24   16   73    1   72              29092.803         491.746       29584.549   0.015       -0.052
   24   24   16   73    2   74              29050.902         533.696       29584.598   0.020        0.014
   24   24   16   75    1   74              29109.050         512.099       29621.149   0.089        0.005
   24   24   16   75    1   76              29088.602         532.531       29621.133   0.020       -0.006
   24   24   16   75    0   74              29134.725         486.407       29621.132   0.015        0.042
   24   24   16   75    0   76              29112.727         508.407       29621.134   0.030       -0.016
   24   24   16   77    0   76              29150.270         508.407       29658.676   0.038       -0.030
   24   24   16   77    0   78              29128.096         530.551       29658.647   0.025        0.001
   24   24   16   77    1   76              29126.084         532.531       29658.615   0.015        0.008
   24   24   16   77    1   78              29105.712         552.947       29658.660   0.020       -0.055
   24   24   16   77    2   76              29106.440         552.205       29658.645   0.020        0.007
   24   24   16   79    1   78              29144.124         552.947       29697.071   0.037        0.022
   24   24   16   79    0   80              29144.320         552.770       29697.091   0.028        0.010
   24   24   16   83    0   82              29201.675         574.976       29776.651   0.035       -0.011
   24   24   17   11    0   10              29044.711          35.244       29079.955   0.020        0.007
   24   24   17   11    0   12              29040.529          39.418       29079.948   0.030        0.005
   24   24   17   11    0   12              29040.520          39.418       29079.938   0.050        0.005
   24   24   17   11    4   12              28869.786         210.220       29080.007   0.024        0.020
   24   24   17   13    0   12              29046.866          39.418       29086.285   0.030        0.022
   24   24   17   13    0   14              29041.925          44.313       29086.237   0.030       -0.071
   24   24   17   13    1   14              28994.791          91.488       29086.280   0.030        0.026
   24   24   17   15    0   16              29043.573          49.923       29093.496   0.030        0.010
   24   24   17   15    2   14              28957.943         135.511       29093.454   0.030        0.005
   24   24   17   15    4   14              28879.160         214.350       29093.510   0.050       -0.022
   24   24   17   19    0   20              29047.748          63.275       29111.023   0.015       -0.012
   24   24   17   19    2   20              28958.026         152.983       29111.008   0.030       -0.062
   24   24   17   21    0   20              29058.026          63.275       29121.301   0.020        0.007
   24   24   17   21    0   22              29050.281          71.008       29121.289   0.018       -0.057
   24   24   17   21    1   20              29011.659         109.703       29121.362   0.015       -0.039
   24   24   17   21    4   22              28884.475         236.826       29121.301   0.030        0.018
   24   24   17   23    0   22              29061.553          71.008       29132.561   0.015        0.030
   24   24   17   23    0   24              29053.124          79.439       29132.563   0.030       -0.013
   24   24   17   23    2   24              28964.794         167.860       29132.654   0.028       -0.027
   24   24   17   23    5   24              28855.312         277.357       29132.669   0.038       -0.045
   24   24   17   25    0   26              29056.270          88.562       29144.832   0.020        0.032
   24   24   17   25    5   26              28860.185         284.628       29144.813   0.040        0.011
   24   24   17   27    0   26              29069.510          88.562       29158.072   0.030        0.005
   24   24   17   27    0   28              29059.737          98.369       29158.106   0.019        0.007
   24   24   17   29    0   28              29073.920          98.369       29172.290   0.020       -0.019
   24   24   17   29    0   30              29063.436         108.855       29172.291   0.015        0.027
   24   24   17   29    1   28              29028.906         143.389       29172.295   0.030       -0.040
   24   24   17   29    1   30              29018.883         153.447       29172.330   0.015        0.005
   24   24   17   29    2   30              28977.412         194.898       29172.311   0.050       -0.007
   24   24   17   29    4   30              28903.758         268.539       29172.297   0.030       -0.044
   24   24   17   31    0   30              29078.699         108.855       29187.554   0.015       -0.001
   24   24   17   31    0   32              29067.540         120.010       29187.551   0.015       -0.003
   24   24   17   33    0   32              29083.716         120.010       29203.726   0.020        0.005
   24   24   17   33    0   34              29071.934         131.828       29203.762   0.015        0.003
   24   24   17   33    1   32              29039.598         164.145       29203.743   0.030        0.045
   24   24   17   33    5   34              28884.803         318.902       29203.706   0.030        0.017
   24   24   17   35    1   34              29045.511         175.474       29220.985   0.015       -0.081
   24   24   17   35    0   34              29089.136         131.828       29220.964   0.020       -0.008
   24   24   17   35    0   36              29076.658         144.298       29220.956   0.020       -0.059
   24   24   17   35    1   36              29033.567         187.424       29220.991   0.024        0.000
   24   24   17   35    1   36              29033.567         187.424       29220.991   0.024        0.007
   24   24   17   35    1   36              29033.567         187.424       29220.991   0.050        0.007
   24   24   17   35    2   34              29004.989         215.979       29220.969   0.020        0.000
   24   24   17   35    5   36              28892.301         328.711       29221.012   0.050        0.016
   24   24   17   37    5   38              28900.152         338.989       29239.142   0.020       -0.004
   24   24   17   37    0   36              29094.846         144.298       29239.144   0.016       -0.007
   24   24   17   37    0   38              29081.741         157.411       29239.153   0.016        0.053
   24   24   17   37    1   38              29039.166         199.985       29239.150   0.030        0.003
   24   24   17   39    1   38              29058.328         199.985       29258.313   0.020        0.002
   24   24   17   39    0   38              29100.899         157.411       29258.310   0.015        0.003
   24   24   17   39    0   40              29087.139         171.157       29258.295   0.023        0.000
   24   24   17   39    2   38              29018.845         239.416       29258.260   0.041        0.001
   24   24   17   39    2   40              29006.310         251.989       29258.299   0.050       -0.037
   24   24   17   39    6   40              28882.385         375.908       29258.293   0.030        0.017
   24   24   17   41    0   40              29107.304         171.157       29278.460   0.015        0.061
   24   24   17   41    0   42              29092.924         185.523       29278.448   0.020       -0.009
   24   24   17   41    2   40              29026.467         251.989       29278.457   0.015        0.023
   24   24   17   41    2   42              29013.317         265.117       29278.434   0.020       -0.027
   24   24   17   41    6   42              28892.158         386.352       29278.511   0.080       -0.014
   24   24   17   43    1   44              29058.380         241.217       29299.597   0.020       -0.071
   24   24   17   43    0   42              29114.065         185.523       29299.588   0.030        0.045
   24   24   17   43    0   44              29099.066         200.499       29299.565   0.015        0.016
   24   24   17   43    1   42              29072.669         226.894       29299.563   0.040        0.007
   24   24   17   43    2   42              29034.442         265.117       29299.558   0.030        0.007
   24   24   17   43    2   42              29034.473         265.117       29299.589   0.064       -0.056
   24   24   17   43    2   44              29020.783         278.783       29299.567   0.015       -0.039
   24   24   17   45    0   44              29121.141         200.499       29321.640   0.015       -0.061
   24   24   17   45    0   46              29105.580         216.070       29321.650   0.020        0.020
   24   24   17   45    2   44              29042.885         278.783       29321.668   0.015       -0.045
   24   24   17   45    2   46              29028.712         292.975       29321.686   0.030       -0.003
   24   24   17   45    2   46              29028.709         292.975       29321.684   0.015       -0.033
   24   24   17   47    0   46              29128.640         216.070       29344.710   0.015        0.012
   24   24   17   47    0   48              29112.530         232.223       29344.753   0.050       -0.034
   24   24   17   47    2   46              29051.740         292.975       29344.715   0.050       -0.019
   24   24   17   47    2   48              29037.009         307.674       29344.684   0.030        0.021
   24   24   17   47    5   48              28947.897         396.779       29344.677   0.040       -0.007
   24   24   17   47    5   48              28947.897         396.779       29344.677   0.040       -0.048
   24   24   17   49    0   48              29136.522         232.223       29368.745   0.030        0.000
   24   24   17   49    0   50              29119.829         248.943       29368.772   0.020        0.038
   24   24   17   49    2   48              29061.053         307.674       29368.728   0.053       -0.057
   24   24   17   49    2   50              29045.896         322.865       29368.760   0.087       -0.051
   24   24   17   51    0   50              29144.773         248.943       29393.716   0.017       -0.030
   24   24   17   51    0   52              29127.482         266.214       29393.695   0.030       -0.003
   24   24   17   51    1   50              29106.268         287.493       29393.761   0.020        0.010
   24   24   17   51    2   50              29070.822         322.865       29393.686   0.015       -0.016
   24   24   17   51    2   52              29055.186         338.526       29393.713   0.015       -0.030
   24   24   17   51    2   52              29055.186         338.526       29393.713   0.015        0.003
   24   24   17   53    0   52              29153.451         266.214       29419.665   0.020        0.005
   24   24   17   53    0   54              29135.639         284.018       29419.657   0.015       -0.004
   24   24   17   53    2   52              29081.110         338.526       29419.636   0.020       -0.069
   24   24   17   53    2   54              29065.021         354.639       29419.660   0.030        0.000
   24   24   17   53    3   54              29034.586         385.079       29419.664   0.030        0.018
   24   24   17   55    0   54              29162.551         284.018       29446.568   0.015       -0.012
   24   24   17   55    0   56              29144.219         302.336       29446.555   0.015        0.007
   24   24   17   55    2   54              29091.903         354.639       29446.542   0.021       -0.008
   24   24   17   55    3   54              29061.482         385.079       29446.561   0.055       -0.005
   24   24   17   55    3   56              29045.884         400.676       29446.560   0.044       -0.058
   24   24   17   55    7   56              28965.241         481.283       29446.524   0.019        0.029
   24   24   17   57    2   56              29103.209         371.178       29474.388   0.037        0.022
   24   24   17   57    0   56              29172.052         302.336       29474.389   0.034        0.030
   24   24   17   57    0   58              29153.259         321.150       29474.409   0.020        0.022
   24   24   17   57    3   56              29073.726         400.676       29474.402   0.015        0.021
   24   24   17   57    3   58              29057.773         416.617       29474.390   0.021       -0.022
   24   24   17   59    2   58              29115.082         388.120       29503.202   0.015       -0.009
   24   24   17   59    0   58              29182.036         321.150       29503.186   0.035       -0.008
   24   24   17   59    0   60              29162.747         340.436       29503.183   0.015        0.015
   24   24   17   61    0   60              29192.469         340.436       29532.905   0.015        0.000
   24   24   17   61    0   62              29172.745         360.172       29532.917   0.029       -0.012
   24   24   17   61    2   60              29127.502         405.436       29532.937   0.030       -0.009
   24   24   17   61    4   60              29076.272         456.679       29532.951   0.030        0.067
   24   24   17   61    4   62              29061.013         471.922       29532.935   0.015       -0.034
   24   24   17   63    5   64              29059.854         503.759       29563.613   0.015       -0.005
   24   24   17   63    0   62              29203.431         360.172       29563.603   0.015       -0.007
   24   24   17   63    0   64              29183.293         380.332       29563.625   0.015        0.050
   24   24   17   63    3   62              29114.221         449.384       29563.605   0.017       -0.041
   24   24   17   63    4   64              29076.307         487.254       29563.561   0.066        0.161
   24   24   17   65    0   64              29214.896         380.332       29595.227   0.015       -0.061
   24   24   17   65    0   66              29194.318         400.888       29595.206   0.070       -0.004
   24   24   17   65    1   64              29182.826         412.396       29595.222   0.054        0.008
   24   24   17   65    4   66              29092.703         502.572       29595.275   0.038       -0.004
   24   24   17   67    3   66              29144.708         483.021       29627.729   0.052        0.007
   24   24   17   67    0   66              29226.866         400.888       29627.754   0.015       -0.044
   24   24   17   67    0   68              29205.961         421.809       29627.770   0.015       -0.043
   24   24   17   69    1   70              29189.618         471.546       29661.164   0.041        0.014
   24   24   17   69    0   68              29239.423         421.809       29661.232   0.015        0.011
   24   24   17   69    0   70              29218.176         443.062       29661.238   0.015       -0.005
   24   24   17   71    1   70              29224.087         471.546       29695.633   0.025       -0.005
   24   24   17   71    0   70              29252.610         443.062       29695.672   0.050        0.045
   24   24   17   71    0   72              29231.004         464.609       29695.613   0.040        0.025
   24   24   17   71    1   72              29203.890         491.746       29695.636   0.015       -0.012
   24   24   17   73    0   72              29266.329         464.609       29730.938   0.022       -0.012
   24   24   17   73    0   74              29244.511         486.407       29730.917   0.050        0.016
   24   24   17   73    1   72              29239.139         491.746       29730.885   0.050       -0.101
   24   24   17   75    0   74              29280.868         486.407       29767.275   0.040 P      0.088
   24   24   17   75    0   76              29258.861         508.407       29767.268   0.040 P      0.030
   24   24   17   75    2   76              29214.980         552.205       29767.185   0.030       -0.007
   24   24   17   77    0   76              29295.813         508.407       29804.220   0.024        0.001
   24   24   17   77    1   78              29251.267         552.947       29804.214   0.021       -0.014
   24   24   17   77    0   78              29273.690         530.551       29804.241   0.027       -0.014
   24   24   17   79    0   78              29311.708         530.551       29842.259   0.033       -0.026
   24   24   17   79    1   78              29289.280         552.947       29842.227   0.041        0.005
   24   24   17   79    1   80              29269.041         573.209       29842.250   0.030        0.029
   24   24   17   81    1   80              29307.998         573.209       29881.207   0.088       -0.008
   24   24   17   81    0   80              29328.409         552.770       29881.180   0.020        0.024
   24   24   17   81    0   82              29306.194         574.976       29881.170   0.040        0.008
   24   24   17   83    1   82              29327.921         593.056       29920.977   0.024        0.013
   24   24   18   11    3   10              29062.438         168.441       29230.879   0.030       -0.023
   24   24   18   11    0   12              29191.495          39.418       29230.913   0.020       -0.072
   24   24   18   13    1   12              29150.270          86.786       29237.056   0.036        0.036
   24   24   18   15    0   14              29200.041          44.313       29244.353   0.060       -0.078
   24   24   18   15    0   16              29194.332          49.923       29244.254   0.046       -0.017
   24   24   18   15    1   16              29147.413          96.878       29244.291   0.050        0.055
   24   24   18   17    1   16              29155.567          96.878       29252.445   0.030       -0.080
   24   24   18   17    1   18              29149.545         102.951       29252.496   0.015       -0.066
   24   24   18   17    7   18              28933.889         318.523       29252.412   0.050        0.046
   24   24   18   19    1   18              29158.693         102.951       29261.644   0.030        0.056
   24   24   18   19    1   20              29151.990         109.703       29261.693   0.020        0.001
   24   24   18   21    4   22              29034.999         236.826       29271.825   0.020       -0.086
   24   24   18   21    0   22              29200.797          71.008       29271.805   0.015       -0.055
   24   24   18   21    1   20              29162.150         109.703       29271.853   0.015        0.003
   24   24   18   21    1   22              29154.686         117.129       29271.815   0.020       -0.002
   24   24   18   21    3   20              29078.700         193.177       29271.877   0.065       -0.002
   24   24   18   23    0   24              29203.547          79.439       29282.986   0.025        0.024
   24   24   18   23    1   22              29165.855         117.129       29282.984   0.020       -0.003
   24   24   18   23    1   24              29157.744         125.222       29282.966   0.090       -0.011
   24   24   18   23    4   24              29039.048         243.906       29282.954   0.030        0.012
   24   24   18   23    7   24              28947.978         335.071       29283.049   0.086        0.015
   24   24   18   23    7   24              28947.978         335.071       29283.049   0.030        0.038
   24   24   18   25    1   24              29169.915         125.222       29295.137   0.020       -0.054
   24   24   18   25    1   26              29161.163         133.978       29295.141   0.020       -0.016
   24   24   18   25    1   26              29161.135         133.978       29295.113   0.020        0.006
   24   24   18   25    4   26              29043.553         251.558       29295.111   0.074        0.013
   24   24   18   27    0   26              29219.647          88.562       29308.208   0.034        0.013
   24   24   18   27    3   26              29092.783         215.434       29308.217   0.020        0.023
   24   24   18   27    4   28              29048.433         259.772       29308.205   0.020       -0.056
   24   24   18   27    1   26              29174.259         133.978       29308.237   0.015       -0.056
   24   24   18   27    1   28              29164.859         143.389       29308.248   0.020        0.013
   24   24   18   29    0   28              29223.960          98.369       29322.330   0.023        0.018
   24   24   18   29    3   30              29089.074         233.255       29322.330   0.020        0.067
   24   24   18   29    4   28              29062.584         259.772       29322.356   0.030        0.000
   24   24   18   29    1   28              29178.932         143.389       29322.321   0.020       -0.037
   24   24   18   29    1   30              29168.875         153.447       29322.322   0.015       -0.060
   24   24   18   29    2   30              29127.426         194.898       29322.325   0.020       -0.123
   24   24   18   31    0   30              29228.522         108.855       29337.376   0.041       -0.003
   24   24   18   31    4   32              29059.525         277.850       29337.375   0.015       -0.006
   24   24   18   31    0   32              29217.363         120.010       29337.373   0.020        0.006
   24   24   18   31    1   30              29183.943         153.447       29337.390   0.020        0.014
   24   24   18   31    1   30              29183.944         153.447       29337.392   0.015        0.005
   24   24   18   31    1   32              29173.259         164.145       29337.405   0.015       -0.058
   24   24   18   33    0   32              29233.471         120.010       29353.481   0.020       -0.062
   24   24   18   33    0   34              29221.646         131.828       29353.474   0.020        0.030
   24   24   18   33    1   32              29189.329         164.145       29353.474   0.015        0.005
   24   24   18   33    1   34              29177.968         175.474       29353.442   0.015       -0.007
   24   24   18   35    4   36              29072.355         298.059       29370.415   0.030        0.058
   24   24   18   35    0   34              29238.650         131.828       29370.478   0.020       -0.018
   24   24   18   35    0   36              29226.178         144.298       29370.477   0.020       -0.008
   24   24   18   35    1   34              29194.995         175.474       29370.469   0.015       -0.011
   24   24   18   35    1   36              29183.054         187.424       29370.478   0.028        0.000
   24   24   18   35    1   36              29183.047         187.424       29370.471   0.022        0.030
   24   24   18   35    5   36              29041.857         328.711       29370.568   0.058        0.004
   24   24   18   37    0   36              29244.242         144.298       29388.540   0.030        0.037
   24   24   18   37    0   38              29231.073         157.411       29388.484   0.050       -0.009
   24   24   18   37    1   36              29201.078         187.424       29388.502   0.040       -0.022
   24   24   18   37    1   38              29188.469         199.985       29388.454   0.015        0.004
   24   24   18   37    2   36              29161.043         227.408       29388.452   0.030       -0.021
   24   24   18   37    4   38              29079.556         308.932       29388.489   0.021        0.019
   24   24   18   37    4   38              29079.556         308.932       29388.489   0.021       -0.016
   24   24   18   37    5   36              29059.737         328.711       29388.448   0.063       -0.026
   24   24   18   39    0   38              29250.065         157.411       29407.476   0.015       -0.031
   24   24   18   39    0   40              29236.283         171.157       29407.440   0.020        0.026
   24   24   18   39    1   38              29207.473         199.985       29407.457   0.015        0.028
   24   24   18   39    1   40              29194.325         213.145       29407.470   0.021       -0.001
   24   24   18   39    2   38              29168.007         239.416       29407.423   0.020        0.022
   24   24   18   41    0   40              29256.239         171.157       29427.396   0.015        0.002
   24   24   18   41    0   42              29241.855         185.523       29427.378   0.015        0.006
   24   24   18   41    1   40              29214.249         213.145       29427.394   0.020       -0.058
   24   24   18   41    2   40              29175.397         251.989       29427.387   0.015       -0.002
   24   24   18   41    4   40              29107.116         320.299       29427.415   0.037        0.012
   24   24   18   43    0   42              29262.762         185.523       29448.286   0.060        0.009
   24   24   18   43    0   44              29247.809         200.499       29448.308   0.052        0.009
   24   24   18   43    1   42              29221.373         226.894       29448.267   0.020        0.011
   24   24   18   43    2   42              29183.163         265.117       29448.280   0.020       -0.050
   24   24   18   43    2   44              29169.511         278.783       29448.295   0.020       -0.072
   24   24   18   45    0   44              29269.653         200.499       29470.152   0.015        0.007
   24   24   18   45    0   46              29254.072         216.070       29470.142   0.050        0.009
   24   24   18   45    2   44              29191.354         278.783       29470.137   0.020       -0.003
   24   24   18   45    2   46              29177.176         292.975       29470.151   0.015        0.019
   24   24   18   47    1   46              29236.862         256.102       29492.964   0.020        0.014
   24   24   18   47    0   46              29276.896         216.070       29492.966   0.015       -0.100
   24   24   18   47    0   48              29260.743         232.223       29492.966   0.015       -0.020
   24   24   18   47    1   48              29221.481         271.533       29493.013   0.020        0.000
   24   24   18   47    2   46              29200.006         292.975       29492.980   0.080       -0.009
   24   24   18   47    2   48              29185.297         307.674       29492.971   0.015        0.001
   24   24   18   49    0   48              29284.522         232.223       29516.745   0.020        0.008
   24   24   18   49    0   50              29267.803         248.943       29516.746   0.030       -0.030
   24   24   18   49    2   48              29209.050         307.674       29516.724   0.015       -0.025
   24   24   18   49    2   50              29193.933         322.865       29516.797   0.070       -0.014
   24   24   18   49    5   48              29119.941         396.779       29516.720   0.076       -0.012
   24   24   18   51    1   50              29253.973         287.493       29541.466   0.050        0.008
   24   24   18   51    0   50              29292.543         248.943       29541.486   0.015        0.002
   24   24   18   51    0   52              29275.267         266.214       29541.481   0.030       -0.010
   24   24   18   51    2   50              29218.604         322.865       29541.469   0.050        0.013
   24   24   18   51    2   52              29202.940         338.526       29541.467   0.015        0.011
   24   24   18   53    5   52              29144.689         422.444       29567.133   0.040        0.009
   24   24   18   53    6   52              29123.766         443.360       29567.125   0.026       -0.018
   24   24   18   53    0   52              29300.936         266.214       29567.149   0.015       -0.002
   24   24   18   53    0   54              29283.148         284.018       29567.166   0.015        0.007
   24   24   18   53    2   52              29228.690         338.526       29567.216   0.050       -0.013
   24   24   18   53    2   54              29212.525         354.639       29567.163   0.024       -0.027
   24   24   18   55    0   54              29309.751         284.018       29593.768   0.015        0.022
   24   24   18   55    0   54              29309.756         284.018       29593.773   0.020        0.015
   24   24   18   55    0   56              29291.454         302.336       29593.790   0.060        0.033
   24   24   18   55    2   54              29239.140         354.639       29593.778   0.040        0.016
   24   24   18   55    2   56              29222.591         371.178       29593.769   0.015       -0.027
   24   24   18   55    6   56              29126.144         467.607       29593.751   0.084        0.029
   24   24   18   57    2   56              29250.191         371.178       29621.370   0.020        0.001
   24   24   18   57    0   56              29318.985         302.336       29621.321   0.020       -0.045
   24   24   18   57    0   58              29300.201         321.150       29621.351   0.030       -0.006
   24   24   18   57    2   58              29233.211         388.120       29621.331   0.020        0.025
   24   24   18   59    0   58              29328.780         321.150       29649.929   0.040 P      0.004
   24   24   18   59    0   60              29309.503         340.436       29649.939   0.040 P      0.041
   24   24   18   59    2   58              29261.792         388.120       29649.912   0.040 P      0.004
   24   24   18   59    3   58              29233.301         416.617       29649.918   0.100 P     -0.042
   24   24   18   61    0   60              29338.698         340.436       29679.134   0.040 P     -0.018
   24   24   18   61    0   62              29318.984         360.172       29679.156   0.040 P      0.021
   24   24   18   61    2   60              29273.671         405.436       29679.107   0.040 P      0.006
   24   24   18   61    2   62              29255.983         423.093       29679.076   0.040 P     -0.002
   24   24   18   63    3   62              29260.168         449.384       29709.552   0.072       -0.033
   24   24   18   63    0   62              29349.403         360.172       29709.575   0.020       -0.023
   24   24   18   63    0   64              29329.252         380.332       29709.584   0.020        0.031
   24   24   18   63    2   62              29286.479         423.093       29709.572   0.022       -0.016
   24   24   18   65    0   64              29360.550         380.332       29740.882   0.015        0.202
   24   24   18   65    0   66              29340.003         400.888       29740.890   0.020        0.015
   24   24   18   67    3   66              29290.073         483.021       29773.095   0.031        0.003
   24   24   18   67    0   66              29372.207         400.888       29773.095   0.050       -0.016
   24   24   18   67    0   68              29351.272         421.809       29773.081   0.040        0.002
   24   24   18   69    0   68              29384.420         421.809       29806.229   0.015        0.045
   24   24   18   69    0   70              29363.143         443.062       29806.205   0.015       -0.046
   24   24   18   69    3   68              29306.198         500.008       29806.206   0.050       -0.005
   24   24   18   71    0   70              29397.192         443.062       29840.254   0.015        0.033
   24   24   18   71    0   72              29375.641         464.609       29840.250   0.020        0.002
   24   24   18   71    1   72              29348.569         491.746       29840.316   0.050        0.005
   24   24   18   73    0   72              29410.569         464.609       29875.178   0.044        0.001
   24   24   18   73    0   74              29388.770         486.407       29875.176   0.030        0.040
   24   24   18   73    1   72              29383.427         491.746       29875.173   0.040       -0.084
   24   24   18   75    0   74              29424.618         486.407       29911.025   0.015        0.026
   24   24   18   75    0   76              29402.629         508.407       29911.035   0.015       -0.039
   24   24   18   77    1   76              29415.284         532.531       29947.815   0.022        0.013
   24   24   18   77    0   76              29439.331         508.407       29947.737   0.020        0.013
   24   24   18   77    0   78              29417.200         530.551       29947.751   0.015        0.008
   24   24   18   79    0   78              29454.859         530.551       29985.410   0.080        0.012
   24   24   18   79    0   78              29454.859         530.551       29985.410   0.084        0.004
   24   24   18   81    1   80              29450.762         573.209       30023.972   0.050       -0.022
   24   24   18   81    0   80              29471.106         552.770       30023.876   0.037        0.010
   24   24   18   83    0   82              29488.311         574.976       30063.287   0.025       -0.015
   24   24   19   11    1   12              29292.891          86.786       29379.677   0.020       -0.005
   24   24   19   17    3   16              29219.725         181.402       29401.127   0.027       -0.004
   24   24   19   19    1   20              29300.514         109.703       29410.217   0.030        0.001
   24   24   19   21    1   22              29303.144         117.129       29420.272   0.020       -0.020
   24   24   19   21    3   20              29227.116         193.177       29420.293   0.027       -0.020
   24   24   19   23    1   22              29314.155         117.129       29431.283   0.015        0.004
   24   24   19   23    1   24              29306.077         125.222       29431.300   0.020       -0.040
   24   24   19   23    3   22              29231.313         199.990       29431.302   0.040        0.010
   24   24   19   25    1   24              29318.059         125.222       29443.282   0.020        0.009
   24   24   19   27    0   28              29357.893          98.369       29456.263   0.044        0.012
   24   24   19   27    0   26              29367.668          88.562       29456.230   0.050        0.009
   24   24   19   27    1   26              29322.303         133.978       29456.281   0.030        0.002
   24   24   19   27    1   28              29312.888         143.389       29456.277   0.015       -0.021
   24   24   19   29    3   30              29236.984         233.255       29470.239   0.024        0.009
   24   24   19   29    4   30              29201.651         268.539       29470.190   0.065        0.007
   24   24   19   29    0   28              29371.858          98.369       29470.228   0.020        0.007
   24   24   19   29    1   28              29326.848         143.389       29470.237   0.015        0.008
   24   24   19   29    1   30              29316.800         153.447       29470.247   0.015        0.008
   24   24   19   29    7   30              29114.311         355.827       29470.139   0.038        0.008
   24   24   19   31    0   32              29365.112         120.010       29485.122   0.027       -0.016
   24   24   19   31    1   30              29331.723         153.447       29485.170   0.015        0.005
   24   24   19   31    1   32              29321.025         164.145       29485.170   0.020        0.009
   24   24   19   31    3   30              29251.936         233.255       29485.191   0.030       -0.004
   24   24   19   31    3   32              29242.149         243.035       29485.184   0.040        0.006
   24   24   19   33    0   32              29381.041         120.010       29501.051   0.060        0.036
   24   24   19   33    1   32              29336.900         164.145       29501.046   0.015       -0.008
   24   24   19   33    1   34              29325.571         175.474       29501.045   0.015        0.003
   24   24   19   35    1   34              29342.457         175.474       29517.931   0.020       -0.002
   24   24   19   35    1   36              29330.472         187.424       29517.896   0.015        0.004
   24   24   19   37    1   36              29348.312         187.424       29535.736   0.020        0.007
   24   24   19   37    1   38              29335.728         199.985       29535.713   0.020        0.016
   24   24   19   37    4   38              29226.747         308.932       29535.679   0.057        0.005
   24   24   19   37    8   38              29126.143         409.610       29535.753   0.050       -0.024
   24   24   19   39    0   38              29397.388         157.411       29554.799   0.040 P     -0.034
   24   24   19   39    0   40              29383.660         171.157       29554.817   0.040 P     -0.031
   24   24   19   39    1   40              29341.658         213.145       29554.803   0.040 P      0.011
   24   24   19   39    1   38              29354.836         199.985       29554.820   0.040 P      0.006
   24   24   19   41    0   40              29402.972         171.157       29574.129   0.040 P     -0.010
   24   24   19   41    0   42              29388.592         185.523       29574.116   0.040 P     -0.003
   24   24   19   41    1   40              29360.979         213.145       29574.125   0.040 P      0.026
   24   24   19   41    1   42              29347.224         226.894       29574.118   0.040 P     -0.014
   24   24   19   43    0   42              29409.337         185.523       29594.861   0.020        0.001
   24   24   19   43    0   44              29394.380         200.499       29594.879   0.020        0.004
   24   24   19   43    1   42              29367.975         226.894       29594.869   0.020       -0.034
   24   24   19   43    1   44              29353.649         241.217       29594.867   0.020       -0.013
   24   24   19   45    2   46              29323.509         292.975       29616.483   0.029        0.006
   24   24   19   45    0   44              29416.034         200.499       29616.532   0.023        0.005
   24   24   19   45    0   46              29400.458         216.070       29616.528   0.015        0.054
   24   24   19   45    1   44              29375.314         241.217       29616.531   0.020       -0.013
   24   24   19   45    1   46              29360.409         256.102       29616.511   0.070       -0.004
   24   24   19   47    0   46              29423.065         216.070       29639.135   0.015        0.012
   24   24   19   47    0   48              29406.887         232.223       29639.110   0.015       -0.004
   24   24   19   47    1   46              29383.028         256.102       29639.130   0.015       -0.006
   24   24   19   47    1   48              29367.608         271.533       29639.140   0.030       -0.004
   24   24   19   47    2   48              29331.406         307.674       29639.080   0.020        0.021
   24   24   19   49    0   48              29430.460         232.223       29662.683   0.020        0.025
   24   24   19   49    0   50              29413.702         248.943       29662.645   0.015       -0.028
   24   24   19   49    1   48              29391.117         271.533       29662.650   0.020       -0.024
   24   24   19   49    1   50              29375.154         287.493       29662.648   0.020        0.029
   24   24   19   49    2   50              29339.744         322.865       29662.608   0.126        0.000
   24   24   19   49    4   48              29292.295         370.366       29662.661   0.020       -0.032
   24   24   19   51    2   50              29364.244         322.865       29687.108   0.024        0.012
   24   24   19   51    0   50              29438.193         248.943       29687.136   0.015       -0.002
   24   24   19   51    0   52              29420.907         266.214       29687.121   0.015        0.030
   24   24   19   51    1   50              29399.638         287.493       29687.131   0.032        0.003
   24   24   19   51    1   52              29383.198         303.967       29687.165   0.032        0.023
   24   24   19   51    2   52              29348.569         338.526       29687.096   0.040        0.045
   24   24   19   51    4   50              29303.139         383.933       29687.072   0.030        0.036
   24   24   19   53    2   52              29374.062         338.526       29712.588   0.022        0.029
   24   24   19   53    2   54              29357.892         354.639       29712.531   0.031       -0.023
   24   24   19   53    5   52              29290.066         422.444       29712.510   0.049       -0.030
   24   24   19   53    0   52              29446.329         266.214       29712.542   0.015       -0.040
   24   24   19   53    0   54              29428.489         284.018       29712.507   0.015        0.029
   24   24   19   53    5   54              29276.900         435.696       29712.595   0.060        0.016
   24   24   19   55    1   54              29417.932         320.934       29738.866   0.025       -0.031
   24   24   19   55    0   54              29454.855         284.018       29738.873   0.066        0.011
   24   24   19   55    0   54              29454.855         284.018       29738.873   0.060        0.026
   24   24   19   55    0   56              29436.556         302.336       29738.892   0.015       -0.015
   24   24   19   55    2   54              29384.292         354.639       29738.930   0.020        0.040
   24   24   19   55    2   56              29367.718         371.178       29738.896   0.030       -0.013
   24   24   19   55    5   54              29303.139         435.696       29738.835   0.030       -0.028
   24   24   19   57    0   56              29463.811         302.336       29766.148   0.015       -0.003
   24   24   19   57    0   58              29445.005         321.150       29766.155   0.015       -0.015
   24   24   19   57    5   58              29303.364         462.805       29766.169   0.030        0.057
   24   24   19   59    2   58              29406.273         388.120       29794.393   0.024       -0.004
   24   24   19   59    0   58              29473.242         321.150       29794.392   0.020       -0.007
   24   24   19   59    0   60              29453.920         340.436       29794.356   0.015       -0.005
   24   24   19   59    2   60              29388.909         405.436       29794.345   0.015        0.086
   24   24   19   61    2   60              29418.050         405.436       29823.486   0.020        0.101
   24   24   19   61    2   62              29400.370         423.093       29823.463   0.015        0.006
   24   24   19   61    0   60              29483.050         340.436       29823.486   0.015       -0.013
   24   24   19   61    0   62              29463.318         360.172       29823.490   0.015       -0.003
   24   24   19   63    0   62              29493.379         360.172       29853.551   0.015        0.031
   24   24   19   63    0   64              29473.175         380.332       29853.507   0.020       -0.026
   24   24   19   63    2   62              29430.472         423.093       29853.565   0.030       -0.025
   24   24   19   65    3   64              29418.365         466.122       29884.487   0.030       -0.021
   24   24   19   65    0   64              29504.151         380.332       29884.483   0.015        0.014
   24   24   19   65    0   66              29483.605         400.888       29884.492   0.015       -0.005
   24   24   19   67    2   66              29457.090         459.286       29916.377   0.018       -0.019
   24   24   19   67    0   66              29515.479         400.888       29916.366   0.017        0.009
   24   24   19   67    0   68              29494.561         421.809       29916.370   0.015        0.005
   24   24   19   69    0   68              29527.323         421.809       29949.133   0.015       -0.036
   24   24   19   69    0   70              29506.079         443.062       29949.141   0.015       -0.001
   24   24   19   69    3   70              29432.137         516.982       29949.119   0.060       -0.019
   24   24   19   71    0   70              29539.761         443.062       29982.823   0.017       -0.057
   24   24   19   71    0   72              29518.206         464.609       29982.815   0.015        0.022
   24   24   19   73    0   72              29552.776         464.609       30017.385   0.020        0.000
   24   24   19   73    0   74              29530.979         486.407       30017.385   0.020       -0.007
   24   24   19   75    0   74              29566.453         486.407       30052.860   0.020        0.028
   24   24   19   75    0   76              29544.441         508.407       30052.848   0.020        0.028
   24   24   19   77    0   78              29558.674         530.551       30089.225   0.020        0.028
   24   24   19   79    0   78              29595.908         530.551       30126.459   0.030        0.005
   24   24   19   79    1   78              29573.491         552.947       30126.438   0.020        0.049
   24   24   19   79    0   80              29573.666         552.770       30126.437   0.020        0.002
   24   24   19   81    1   80              29591.321         573.209       30164.531   0.080       -0.006
   24   24   20   11    1   12              29439.677          86.786       29526.462   0.019       -0.003
   24   24   20   17    1   16              29450.693          96.878       29547.571   0.050        0.005
   24   24   20   17    1   18              29444.674         102.951       29547.625   0.015        0.003
   24   24   20   19    0   20              29493.380          63.275       29556.655   0.040        0.002
   24   24   20   19    1   18              29453.710         102.951       29556.661   0.050       -0.001
   24   24   20   19    1   20              29446.913         109.703       29556.616   0.020       -0.015
   24   24   20   21    1   20              29456.859         109.703       29566.562   0.016       -0.050
   24   24   20   21    1   22              29449.448         117.129       29566.577   0.028       -0.011
   24   24   20   23    1   24              29452.319         125.222       29577.541   0.015       -0.018
   24   24   20   23    1   22              29460.380         117.129       29577.509   0.017       -0.038
   24   24   20   23    1   24              29452.296         125.222       29577.518   0.025        0.030
   24   24   20   25    1   24              29464.169         125.222       29589.392   0.015        0.009
   24   24   20   25    1   24              29464.169         125.222       29589.392   0.020       -0.004
   24   24   20   25    1   26              29455.419         133.978       29589.397   0.015        0.005
   24   24   20   27    1   26              29468.263         133.978       29602.241   0.020       -0.018
   24   24   20   27    1   28              29458.837         143.389       29602.226   0.020        0.059
   24   24   20   29    1   28              29472.659         143.389       29616.048   0.020        0.030
   24   24   20   29    1   30              29462.542         153.447       29615.990   0.025        0.021
   24   24   20   29    3   30              29382.745         233.255       29616.000   0.040       -0.002
   24   24   20   31    0   32              29510.773         120.010       29630.783   0.047       -0.004
   24   24   20   31    1   30              29477.365         153.447       29630.813   0.020       -0.009
   24   24   20   31    1   32              29466.680         164.145       29630.825   0.015        0.022
   24   24   20   33    1   32              29482.394         164.145       29646.539   0.021        0.000
   24   24   20   33    1   34              29471.103         175.474       29646.577   0.030       -0.014
   24   24   20   35    0   36              29518.911         144.298       29663.209   0.027       -0.004
   24   24   20   35    3   34              29409.865         253.382       29663.247   0.034        0.015
   24   24   20   35    1   34              29487.754         175.474       29663.228   0.037        0.033
   24   24   20   35    1   36              29475.797         187.424       29663.221   0.015        0.031
   24   24   20   37    1   36              29493.403         187.424       29680.827   0.091        0.002
   24   24   20   37    1   38              29480.880         199.985       29680.865   0.015        0.044
   24   24   20   39    0   38              29542.038         157.411       29699.450   0.030        0.006
   24   24   20   39    0   40              29528.299         171.157       29699.456   0.030       -0.025
   24   24   20   39    1   38              29499.461         199.985       29699.445   0.015       -0.032
   24   24   20   39    1   40              29486.321         213.145       29699.467   0.015       -0.032
   24   24   20   41    0   40              29547.817         171.157       29718.974   0.020        0.010
   24   24   20   41    0   42              29533.471         185.523       29718.994   0.030        0.016
   24   24   20   41    1   40              29505.850         213.145       29718.995   0.050        0.043
   24   24   20   41    1   42              29492.099         226.894       29718.992   0.015       -0.002
   24   24   20   43    3   42              29439.222         300.205       29739.428   0.031        0.031
   24   24   20   43    0   42              29553.891         185.523       29739.415   0.020        0.004
   24   24   20   43    0   44              29538.957         200.499       29739.456   0.030       -0.016
   24   24   20   43    1   42              29512.564         226.894       29739.458   0.015        0.049
   24   24   20   43    1   44              29498.234         241.217       29739.452   0.015       -0.026
   24   24   20   45    0   44              29560.363         200.499       29760.862   0.050        0.001
   24   24   20   45    0   46              29544.780         216.070       29760.850   0.015        0.001
   24   24   20   45    1   44              29519.631         241.217       29760.848   0.015        0.012
   24   24   20   45    1   46              29504.761         256.102       29760.863   0.015        0.004
   24   24   20   47    0   46              29567.131         216.070       29783.201   0.030       -0.017
   24   24   20   47    0   48              29550.975         232.223       29783.198   0.030        0.007
   24   24   20   47    1   46              29527.088         256.102       29783.190   0.030        0.012
   24   24   20   47    1   48              29511.660         271.533       29783.192   0.015        0.005
   24   24   20   49    0   48              29574.308         232.223       29806.531   0.030        0.020
   24   24   20   49    0   50              29557.569         248.943       29806.512   0.055        0.007
   24   24   20   49    1   48              29534.987         271.533       29806.520   0.015       -0.007
   24   24   20   49    1   50              29518.972         287.493       29806.465   0.077        0.012
   24   24   20   51    2   52              29492.264         338.526       29830.791   0.041        0.011
   24   24   20   51    0   50              29581.748         248.943       29830.691   0.030       -0.025
   24   24   20   51    0   52              29564.472         266.214       29830.685   0.020       -0.008
   24   24   20   51    1   50              29543.254         287.493       29830.747   0.015       -0.007
   24   24   20   51    1   52              29526.729         303.967       29830.696   0.030        0.013
   24   24   20   53    0   52              29589.703         266.214       29855.916   0.030        0.006
   24   24   20   53    0   54              29571.844         284.018       29855.862   0.030       -0.006
   24   24   20   53    1   52              29551.871         303.967       29855.838   0.015       -0.049
   24   24   20   53    1   54              29534.894         320.934       29855.828   0.015       -0.016
   24   24   20   55    2   56              29510.773         371.178       29881.952   0.034        0.011
   24   24   20   55    0   54              29597.922         284.018       29881.939   0.030       -0.004
   24   24   20   55    0   56              29579.611         302.336       29881.947   0.015       -0.008
   24   24   20   55    1   54              29561.031         320.934       29881.965   0.020       -0.068
   24   24   20   57    1   58              29552.632         356.267       29908.899   0.040        0.044
   24   24   20   57    0   58              29587.796         321.150       29908.946   0.030       -0.023
   24   24   20   57    1   56              29570.572         338.375       29908.947   0.038       -0.011
   24   24   20   59    2   60              29531.432         405.436       29936.867   0.017        0.009
   24   24   20   59    0   58              29615.714         321.150       29936.864   0.015        0.023
   24   24   20   59    0   60              29596.385         340.436       29936.821   0.020        0.006
   24   24   20   61    0   60              29625.246         340.436       29965.682   0.050       -0.009
   24   24   20   61    0   62              29605.497         360.172       29965.669   0.020        0.008
   24   24   20   63    0   62              29635.220         360.172       29995.392   0.020       -0.002
   24   24   20   63    0   64              29615.075         380.332       29995.407   0.020        0.020
   24   24   20   65    0   64              29645.741         380.332       30026.073   0.020       -0.001
   24   24   20   65    0   66              29625.161         400.888       30026.049   0.020       -0.045
   24   24   20   67    0   66              29656.731         400.888       30057.619   0.040 P     -0.055
   24   24   20   67    0   68              29635.845         421.809       30057.654   0.040 P      0.010
   24   24   20   69    0   68              29667.650         421.809       30089.459   0.300 P     -0.011
   24   24   20   69    0   70              29646.400         443.062       30089.462   0.040 P      0.005
   24   24   20   71    0   70              29680.171         443.062       30123.233   0.040 P      0.058
   24   24   20   71    0   72              29658.649         464.609       30123.257   0.040 P      0.003
   24   24   20   73    0   72              29692.867         464.609       30157.476   0.040 P     -0.031
   24   24   20   73    0   74              29671.083         486.407       30157.489   0.040 P     -0.007
   24   24   20   75    0   74              29706.179         486.407       30192.585   0.020        0.010
   24   24   20   75    0   76              29684.163         508.407       30192.570   0.020       -0.053
   24   24   20   77    0   76              29720.141         508.407       30228.548   0.020       -0.006
   24   24   20   77    0   78              29697.988         530.551       30228.539   0.015       -0.066
   24   24   20   79    0   78              29734.810         530.551       30265.361   0.020        0.003
   24   24   20   79    0   80              29712.630         552.770       30265.400   0.050        0.008
   24   24   20   81    0   80              29750.293         552.770       30303.063   0.020       -0.034
   24   24   20   81    0   82              29728.157         574.976       30303.133   0.020        0.011
   24   24   20   83    0   82              29766.667         574.976       30341.643   0.020        0.050
   24   24   20   83    0   84              29744.591         597.046       30341.637   0.020       -0.009
   24   24   20   85    0   84              29783.993         597.046       30381.040   0.030        0.014
   24   24   21   19    1   20              29591.326         109.703       29701.029   0.084        0.001
   24   24   21   21    1   20              29601.112         109.703       29710.815   0.030       -0.019
   24   24   21   21    1   22              29593.708         117.129       29710.836   0.020       -0.052
   24   24   21   23    1   22              29604.513         117.129       29721.642   0.020        0.033
   24   24   21   23    1   24              29596.390         125.222       29721.612   0.050        0.025
   24   24   21   25    1   24              29608.190         125.222       29733.412   0.015       -0.057
   24   24   21   25    1   26              29599.443         133.978       29733.421   0.015        0.004
   24   24   21   27    1   26              29612.140         133.978       29746.118   0.015       -0.002
   24   24   21   27    1   28              29602.734         143.389       29746.122   0.015        0.025
   24   24   21   29    5   30              29458.989         300.748       29759.737   0.036       -0.001
   24   24   21   29    1   28              29616.391         143.389       29759.780   0.015       -0.033
   24   24   21   29    1   30              29606.297         153.447       29759.744   0.025       -0.009
   24   24   21   31    3   32              29531.357         243.035       29774.392   0.030        0.024
   24   24   21   31    1   30              29620.979         153.447       29774.426   0.015       -0.004
   24   24   21   31    1   32              29610.253         164.145       29774.398   0.015       -0.014
   24   24   21   33    1   32              29625.841         164.145       29789.986   0.072       -0.018
   24   24   21   33    1   34              29614.499         175.474       29789.973   0.015       -0.021
   24   24   21   35    1   34              29631.022         175.474       29806.496   0.015        0.014
   24   24   21   35    1   36              29619.091         187.424       29806.515   0.021       -0.050
   24   24   21   37    1   36              29636.527         187.424       29823.951   0.030        0.051
   24   24   21   37    1   38              29623.951         199.985       29823.936   0.036       -0.049
   24   24   21   39    3   38              29566.659         275.732       29842.391   0.035       -0.012
   24   24   21   39    1   38              29642.327         199.985       29842.312   0.015       -0.044
   24   24   21   39    1   40              29629.195         213.145       29842.340   0.015        0.007
   24   24   21   41    1   40              29648.530         213.145       29861.675   0.050       -0.077
   24   24   21   41    1   42              29634.786         226.894       29861.680   0.020       -0.020
   24   24   21   43    1   42              29655.019         226.894       29881.913   0.015        0.029
   24   24   21   43    1   44              29640.730         241.217       29881.947   0.031       -0.002
   24   24   21   45    1   44              29661.907         241.217       29903.124   0.015       -0.022
   24   24   21   45    1   46              29646.974         256.102       29903.076   0.030        0.026
   24   24   21   47    0   48              29693.041         232.223       29925.264   0.040 P     -0.013
   24   24   21   47    0   46              29709.159         216.070       29925.229   0.050 P      0.050
   24   24   21   47    1   46              29669.160         256.102       29925.262   0.040 P      0.011
   24   24   21   47    1   48              29653.722         271.533       29925.255   0.040 P      0.008
   24   24   21   49    0   50              29699.399         248.943       29948.342   0.061 P     -0.010
   24   24   21   49    1   48              29676.804         271.533       29948.337   0.040 P     -0.021
   24   24   21   49    1   50              29660.840         287.493       29948.334   0.040 P      0.074
   24   24   21   51    0   52              29706.173         266.214       29972.387   0.070 P      0.074
   24   24   21   51    1   50              29684.971         287.493       29972.465   0.040 P      0.029
   24   24   21   51    1   52              29668.465         303.967       29972.432   0.040 P      0.032
   24   24   21   53    0   52              29730.708         266.214       29996.921   0.050 P      0.004
   24   24   21   53    0   54              29712.920         284.018       29996.937   0.050 P      0.002
   24   24   21   53    1   52              29692.988         303.967       29996.955   0.040 P     -0.016
   24   24   21   53    1   54              29676.025         320.934       29996.959   0.040 P     -0.008
   24   24   21   55    0   54              29738.834         284.018       30022.852   0.040 P     -0.020
   24   24   21   55    0   56              29720.503         302.336       30022.839   0.040 P      0.013
   24   24   21   55    1   54              29701.925         320.934       30022.859   0.040 P      0.023
   24   24   21   55    1   56              29684.483         338.375       30022.858   0.040 P      0.008
   24   24   21   57    0   56              29747.254         302.336       30049.590   0.040        0.008
   24   24   21   57    0   58              29728.424         321.150       30049.573   0.030        0.035
   24   24   21   57    1   56              29711.224         338.375       30049.599   0.020        0.000
   24   24   21   57    1   58              29693.309         356.267       30049.576   0.020        0.001
   24   24   21   59    0   58              29756.062         321.150       30077.212   0.020        0.004
   24   24   21   59    0   60              29736.776         340.436       30077.212   0.015       -0.021
   24   24   21   59    1   58              29720.984         356.267       30077.251   0.021       -0.022
   24   24   21   59    1   60              29702.621         374.586       30077.207   0.030       -0.024
   24   24   21   61    0   60              29765.287         340.436       30105.723   0.030       -0.007
   24   24   21   61    0   62              29745.539         360.172       30105.711   0.015       -0.005
   24   24   21   61    1   60              29731.152         374.586       30105.738   0.030        0.008
   24   24   21   61    1   62              29712.396         393.305       30105.701   0.030        0.092
   24   24   21   63    0   62              29774.902         360.172       30135.074   0.078        0.032
   24   24   21   63    0   64              29754.815         380.332       30135.147   0.025        0.024
   24   24   21   63    1   62              29741.827         393.305       30135.132   0.030        0.025
   24   24   21   63    1   64              29722.778         412.396       30135.175   0.020       -0.008
   24   24   21   65    0   64              29785.120         380.332       30165.452   0.015       -0.062
   24   24   21   65    0   66              29764.609         400.888       30165.497   0.020        0.001
   24   24   21   65    1   64              29753.061         412.396       30165.457   0.050        0.000
   24   24   21   65    2   66              29706.242         459.286       30165.528   0.030       -0.008
   24   24   21   67    0   66              29795.789         400.888       30196.677   0.020        0.002
   24   24   21   67    0   68              29774.844         421.809       30196.653   0.020       -0.006
   24   24   21   69    0   68              29807.010         421.809       30228.819   0.050        0.091
   24   24   21   69    0   70              29785.682         443.062       30228.744   0.015       -0.001
   24   24   21   71    0   70              29818.653         443.062       30261.715   0.015        0.063
   24   24   21   71    0   72              29797.112         464.609       30261.721   0.023        0.008
   24   24   21   73    0   72              29830.945         464.609       30295.554   0.015        0.026
   24   24   21   73    0   74              29809.124         486.407       30295.530   0.032       -0.023
   24   24   21   75    0   74              29843.850         486.407       30330.257   0.016       -0.025
   24   24   21   75    0   76              29821.874         508.407       30330.281   0.015        0.012
   24   24   21   77    0   76              29857.458         508.407       30365.865   0.036        0.012
   24   24   21   77    0   78              29835.315         530.551       30365.866   0.030       -0.028
   24   24   21   79    0   78              29871.752         530.551       30402.303   0.022        0.030
   24   24   21   79    0   80              29849.526         552.770       30402.296   0.015       -0.006
   24   24   21   81    0   80              29886.805         552.770       30439.575   0.029        0.012
   24   24   21   81    0   82              29864.621         574.976       30439.597   0.020        0.024
   24   24   21   83    0   82              29902.752         574.976       30477.728   0.015       -0.023
   24   24   21   83    0   84              29880.669         597.046       30477.716   0.030       -0.009
   24   24   21   85    0   84              29919.682         597.046       30516.728   0.020        0.014
   24   24   21   85    0   86              29897.950         618.774       30516.724   0.030       -0.004
   24   24   22   19    1   18              29740.328         102.951       29843.279   0.040        0.012
   24   24   22   19    1   20              29733.596         109.703       29843.299   0.020        0.004
   24   24   22   21    1   20              29743.351         109.703       29853.054   0.015        0.033
   24   24   22   21    1   22              29735.946         117.129       29853.075   0.025        0.002
   24   24   22   23    1   22              29746.676         117.129       29863.805   0.040 P      0.024
   24   24   22   23    1   24              29738.595         125.222       29863.818   0.040 P     -0.017
   24   24   22   25    1   24              29750.410         125.222       29875.632   0.050 P     -0.004
   24   24   22   25    1   26              29741.688         133.978       29875.667   0.040 P      0.011
   24   24   22   27    1   26              29753.897         133.978       29887.875   0.040 P      0.005
   24   24   22   27    1   28              29744.478         143.389       29887.867   0.040 P     -0.005
   24   24   22   29    1   28              29758.070         143.389       29901.459   0.040 P     -0.009
   24   24   22   29    1   28              29758.066         143.389       29901.454   0.040 P      0.004
   24   24   22   29    1   30              29748.015         153.447       29901.463   0.040 P      0.027
   24   24   22   31    1   30              29762.448         153.447       29915.896   0.040 P     -0.004
   24   24   22   31    1   32              29751.765         164.145       29915.910   0.040 P     -0.002
   24   24   22   31    2   32              29710.792         205.139       29915.931   0.030       -0.001
   24   24   22   33    1   32              29767.221         164.145       29931.366   0.015        0.046
   24   24   22   33    1   34              29755.907         175.474       29931.381   0.020        0.013
   24   24   22   35    1   34              29772.180         175.474       29947.654   0.030        0.003
   24   24   22   35    1   34              29772.189         175.474       29947.663   0.015        0.000
   24   24   22   35    1   36              29760.239         187.424       29947.663   0.015        0.001
   24   24   22   37    1   36              29777.510         187.424       29964.934   0.015       -0.020
   24   24   22   37    1   38              29764.956         199.985       29964.941   0.030        0.053
   24   24   22   39    1   38              29783.133         199.985       29983.118   0.020       -0.025
   24   24   22   39    1   40              29769.983         213.145       29983.129   0.015       -0.008
   24   24   22   39    1   40              29769.989         213.145       29983.134   0.015        0.012
   24   24   22   41    0   40              29831.109         171.157       30002.266   0.034        0.007
   24   24   22   41    1   40              29789.111         213.145       30002.257   0.020       -0.005
   24   24   22   41    1   42              29775.352         226.894       30002.246   0.020       -0.007
   24   24   22   43    3   44              29709.124         313.203       30022.327   0.042       -0.040
   24   24   22   43    1   42              29795.421         226.894       30022.315   0.020       -0.020
   24   24   22   43    1   44              29781.081         241.217       30022.298   0.020       -0.027
   24   24   22   45    1   44              29802.037         241.217       30043.254   0.030       -0.003
   24   24   22   45    1   46              29787.171         256.102       30043.273   0.030        0.013
   24   24   22   47    3   46              29738.512         326.685       30065.198   0.021        0.064
   24   24   22   47    1   46              29809.041         256.102       30065.143   0.020        0.011
   24   24   22   47    1   48              29793.625         271.533       30065.158   0.020        0.027
   24   24   22   49    0   50              29839.034         248.943       30087.977   0.048       -0.010
   24   24   22   49    1   48              29816.432         271.533       30087.965   0.015       -0.005
   24   24   22   49    1   50              29800.435         287.493       30087.928   0.020        0.012
   24   24   22   51    1   50              29824.184         287.493       30111.677   0.015        0.000
   24   24   22   51    1   52              29807.729         303.967       30111.696   0.020       -0.009
   24   24   22   53    1   52              29832.337         303.967       30136.303   0.020       -0.027
   24   24   22   53    1   54              29815.369         320.934       30136.303   0.015       -0.050
   24   24   22   55    0   56              29859.500         302.336       30161.837   0.030        0.051
   24   24   22   55    1   54              29840.898         320.934       30161.832   0.020        0.017
   24   24   22   55    1   56              29823.443         338.375       30161.818   0.020       -0.031
   24   24   22   57    0   56              29885.930         302.336       30188.266   0.030       -0.001
   24   24   22   57    0   58              29867.108         321.150       30188.258   0.030       -0.022
   24   24   22   57    1   56              29849.850         338.375       30188.225   0.015       -0.162
   24   24   22   57    1   58              29831.957         356.267       30188.224   0.020        0.028
   24   24   22   59    0   58              29894.392         321.150       30215.542   0.030        0.023
   24   24   22   59    0   60              29875.131         340.436       30215.567   0.020        0.033
   24   24   22   59    1   58              29859.307         356.267       30215.574   0.020        0.006
   24   24   22   59    1   60              29841.007         374.586       30215.593   0.020        0.012
   24   24   22   61    0   62              29883.614         360.172       30243.786   0.020        0.016
   24   24   22   61    4   60              29787.094         456.679       30243.773   0.043       -0.011
   24   24   22   61    0   60              29903.380         340.436       30243.816   0.023        0.011
   24   24   22   61    1   60              29869.203         374.586       30243.789   0.030       -0.039
   24   24   22   61    1   62              29850.474         393.305       30243.779   0.015       -0.069
   24   24   22   63    0   62              29912.694         360.172       30272.866   0.015        0.082
   24   24   22   63    0   64              29892.550         380.332       30272.881   0.015        0.006
   24   24   22   63    1   62              29879.586         393.305       30272.892   0.015        0.046
   24   24   22   63    1   64              29860.498         412.396       30272.894   0.030       -0.027
   24   24   22   63    4   62              29800.962         471.922       30272.884   0.030       -0.004
   24   24   22   65    0   64              29922.531         380.332       30302.863   0.060        0.005
   24   24   22   65    0   66              29901.989         400.888       30302.877   0.030       -0.007
   24   24   22   65    1   64              29890.478         412.396       30302.874   0.020        0.004
   24   24   22   67    0   66              29932.890         400.888       30333.778   0.030        0.012
   24   24   22   67    0   68              29911.955         421.809       30333.765   0.030        0.005
   24   24   22   69    2   68              29887.734         477.732       30365.466   0.020        0.006
   24   24   22   69    2   70              29869.186         496.335       30365.521   0.050       -0.008
   24   24   22   69    0   68              29943.695         421.809       30365.505   0.020       -0.041
   24   24   22   69    0   70              29922.412         443.062       30365.474   0.020        0.015
   24   24   22   71    0   70              29955.047         443.062       30398.109   0.030       -0.009
   24   24   22   71    0   72              29933.512         464.609       30398.121   0.030       -0.008
   24   24   22   71    2   70              29901.820         496.335       30398.156   0.080        0.006
   24   24   22   73    0   72              29967.048         464.609       30431.657   0.040 P      0.001
   24   24   22   73    0   74              29945.251         486.407       30431.658   0.040 P      0.067
   24   24   22   75    0   74              29980.321         486.407       30466.728   0.040 P     -0.008
   24   24   22   75    0   76              29958.311         508.407       30466.718   0.040 P     -0.062
   24   24   22   77    0   76              29992.554         508.407       30500.961   0.040 P     -0.010
   24   24   22   77    0   78              29970.402         530.551       30500.953   0.040 P     -0.012
   24   24   22   79    0   78              30006.486         530.551       30537.037   0.040 P     -0.015
   24   24   22   79    0   80              29984.275         552.770       30537.045   0.040 P      0.037
   24   24   22   81    0   80              30021.212         552.770       30573.983   0.040 P     -0.004
   24   24   22   81    0   82              29998.994         574.976       30573.970   0.040 P      0.007
   24   24   22   83    0   82              30036.745         574.976       30611.721   0.015       -0.012
   24   24   22   83    0   84              30014.681         597.046       30611.727   0.020        0.050
   24   24   22   85    0   84              30053.231         597.046       30650.278   0.030       -0.028
   24   24   22   85    0   86              30031.500         618.774       30650.274   0.030       -0.014
   24   24   22   87    0   86              30070.888         618.774       30689.663   0.021        0.018
   24   24   23   15    1   14              29875.583          91.488       29967.072   0.020        0.018
   24   24   23   23    1   22              29886.608         117.129       30003.736   0.030        0.068
   24   24   23   25    2   24              29847.420         167.860       30015.281   0.025       -0.028
   24   24   23   25    2   26              29839.035         176.251       30015.286   0.043       -0.009
   24   24   23   27    2   26              29851.495         176.251       30027.745   0.017       -0.061
   24   24   23   27    2   28              29842.462         185.266       30027.728   0.020        0.017
   24   24   23   29    1   28              29897.760         143.389       30041.149   0.030        0.024
   24   24   23   29    1   30              29887.663         153.447       30041.110   0.030        0.020
   24   24   23   29    2   30              29846.223         194.898       30041.121   0.020        0.040
   24   24   23   31    1   30              29901.998         153.447       30055.445   0.030       -0.005
   24   24   23   31    1   32              29891.343         164.145       30055.488   0.030        0.011
   24   24   23   31    2   30              29860.560         194.898       30055.458   0.050        0.013
   24   24   23   31    2   32              29850.290         205.139       30055.429   0.050       -0.018
   24   24   23   33    1   32              29906.497         164.145       30070.642   0.020       -0.020
   24   24   23   33    1   34              29895.182         175.474       30070.656   0.040       -0.053
   24   24   23   33    2   32              29865.529         205.139       30070.668   0.020       -0.002
   24   24   23   33    2   34              29854.660         215.979       30070.639   0.030       -0.006
   24   24   23   35    1   34              29911.336         175.474       30086.810   0.020        0.001
   24   24   23   35    1   36              29899.375         187.424       30086.799   0.030       -0.048
   24   24   23   35    2   34              29870.829         215.979       30086.808   0.029       -0.011
   24   24   23   35    2   36              29859.440         227.408       30086.848   0.050       -0.002
   24   24   23   37    1   36              29916.460         187.424       30103.884   0.030        0.009
   24   24   23   37    1   38              29903.958         199.985       30103.943   0.020       -0.100
   24   24   23   37    2   36              29876.480         227.408       30103.889   0.025       -0.040
   24   24   23   37    2   38              29864.513         239.416       30103.929   0.030        0.007
   24   24   23   39    1   38              29921.912         199.985       30121.897   0.020        0.007
   24   24   23   39    1   40              29908.780         213.145       30121.925   0.020        0.028
   24   24   23   39    2   38              29882.452         239.416       30121.868   0.029        0.022
   24   24   23   39    2   40              29869.879         251.989       30121.868   0.030        0.048
   24   24   23   41    1   40              29927.659         213.145       30140.805   0.020       -0.005
   24   24   23   41    1   42              29913.971         226.894       30140.864   0.020       -0.011
   24   24   23   41    2   40              29888.868         251.989       30140.858   0.022       -0.011
   24   24   23   41    2   42              29875.796         265.117       30140.913   0.064        0.013
   24   24   23   43    1   42              29933.740         226.894       30160.634   0.050       -0.022
   24   24   23   43    1   44              29919.430         241.217       30160.648   0.020       -0.021
   24   24   23   43    2   42              29895.572         265.117       30160.689   0.030       -0.044
   24   24   23   45    3   46              29854.770         326.685       30181.455   0.042       -0.078
   24   24   23   45    1   44              29940.181         241.217       30181.398   0.020       -0.004
   24   24   23   45    1   46              29925.313         256.102       30181.415   0.020        0.026
   24   24   23   47    3   46              29876.387         326.685       30203.072   0.020        0.044
   24   24   23   47    1   46              29946.966         256.102       30203.068   0.030        0.031
   24   24   23   47    1   48              29931.534         271.533       30203.066   0.020        0.048
   24   24   23   49    1   48              29954.100         271.533       30225.633   0.020        0.098
   24   24   23   49    1   50              29938.143         287.493       30225.637   0.030       -0.016
   24   24   23   51    3   52              29879.210         369.855       30249.065   0.020       -0.029
   24   24   23   51    7   52              29788.841         460.263       30249.104   0.047       -0.021
   24   24   23   51    1   50              29961.609         287.493       30249.103   0.020       -0.027
   24   24   23   51    1   52              29945.112         303.967       30249.078   0.020       -0.008
   24   24   23   53    0   54              29989.430         284.018       30273.447   0.049        0.010
   24   24   23   53    1   52              29969.480         303.967       30273.447   0.020        0.000
   24   24   23   53    1   54              29952.520         320.934       30273.454   0.020       -0.002
   24   24   23   53    3   52              29903.640         369.855       30273.495   0.040        0.007
   24   24   23   55    1   54              29977.766         320.934       30298.700   0.015        0.004
   24   24   23   55    1   54              29977.767         320.934       30298.701   0.020       -0.035
   24   24   23   55    1   56              29960.334         338.375       30298.708   0.020        0.014
   24   24   23   57    0   58              30003.713         321.150       30324.863   0.020        0.010
   24   24   23   57    1   56              29986.523         338.375       30324.897   0.040 P      0.013
   24   24   23   57    1   58              29968.618         356.267       30324.885   0.040 P     -0.007
   24   24   23   59    0   58              30030.985         321.150       30352.135   0.040 P      0.025
   24   24   23   59    0   60              30011.615         340.436       30352.051   0.040 P      0.000
   24   24   23   59    1   58              29995.810         356.267       30352.077   0.040 P      0.020
   24   24   23   59    1   60              29977.504         374.586       30352.090   0.040 P      0.031
   24   24   23   59    1   60              29977.459         374.586       30352.045   0.040 P     -0.030
   24   24   23   61    0   60              30039.083         340.436       30379.519   0.040 P      0.039
   24   24   23   61    0   62              30019.365         360.172       30379.537   0.040 P      0.001
   24   24   23   61    1   60              30004.889         374.586       30379.475   0.040 P      0.006
   24   24   23   61    1   62              29986.188         393.305       30379.493   0.040 P      0.004
   24   24   23   63    0   62              30048.307         360.172       30408.479   0.040 P     -0.036
   24   24   23   63    0   64              30028.110         380.332       30408.442   0.050 P      0.017
   24   24   23   63    1   62              30015.140         393.305       30408.445   0.040 P      0.088
   24   24   23   63    1   64              29996.043         412.396       30408.439   0.040 P     -0.011
   24   24   23   65    0   64              30057.839         380.332       30438.171   0.040 P      0.017
   24   24   23   65    0   66              30037.280         400.888       30438.168   0.050 P      0.002
   24   24   23   65    1   64              30025.766         412.396       30438.162   0.040 P      0.012
   24   24   23   65    1   66              30006.349         431.825       30438.174   0.040 P      0.046
   24   24   23   67    0   66              30067.819         400.888       30468.707   0.020       -0.023
   24   24   23   67    0   68              30046.904         421.809       30468.713   0.015       -0.047
   24   24   23   67    1   66              30036.918         431.825       30468.744   0.030       -0.010
   24   24   23   67    1   68              30017.167         451.556       30468.723   0.030       -0.061
   24   24   23   69    0   68              30078.288         421.809       30500.097   0.015       -0.029
   24   24   23   69    0   70              30057.045         443.062       30500.107   0.015        0.056
   24   24   23   69    1   68              30048.590         451.556       30500.146   0.050       -0.001
   24   24   23   69    1   70              30028.512         471.546       30500.058   0.050       -0.022
   24   24   23   69    2   70              30003.790         496.335       30500.125   0.030        0.010
   24   24   23   71    1   70              30060.849         471.546       30532.395   0.030       -0.025
   24   24   23   71    0   70              30089.328         443.062       30532.391   0.015        0.063
   24   24   23   71    0   72              30067.753         464.609       30532.362   0.020       -0.013
   24   24   23   71    2   70              30036.062         496.335       30532.397   0.030       -0.006
   24   24   23   71    2   72              30017.385         515.023       30532.408   0.030       -0.006
   24   24   23   73    2   74              30031.718         533.696       30565.413   0.076        0.013
   24   24   23   73    0   72              30100.893         464.609       30565.502   0.036        0.051
   24   24   23   73    0   74              30079.071         486.407       30565.478   0.015        0.017
   24   24   23   75    0   74              30113.032         486.407       30599.439   0.015       -0.044
   24   24   23   75    0   76              30091.040         508.407       30599.446   0.015       -0.033
   24   24   23   77    0   76              30125.852         508.407       30634.259   0.030        0.013
   24   24   23   77    0   78              30103.713         530.551       30634.264   0.020       -0.009
   24   24   23   79    0   78              30139.337         530.551       30669.888   0.020       -0.002
   24   24   23   79    0   80              30117.156         552.770       30669.926   0.020        0.012
   24   24   23   81    0   80              30153.599         552.770       30706.370   0.015        0.032
   24   24   23   81    0   82              30131.430         574.976       30706.407   0.030        0.030
   24   24   23   83    0   82              30168.727         574.976       30743.704   0.020       -0.005
   24   24   23   83    0   84              30146.679         597.046       30743.726   0.020       -0.017
   24   24   23   85    0   84              30184.810         597.046       30781.857   0.030       -0.004
   24   24   23   85    0   86              30163.076         618.774       30781.850   0.015       -0.026
   24   24   24   17    2   16              29972.357         140.682       30113.040   0.054       -0.003
   24   24   24   19    2   20              29968.742         152.983       30121.725   0.015        0.001
   24   24   24   21    2   22              29971.169         160.102       30131.271   0.024        0.015
   24   24   24   23    2   22              29981.627         160.102       30141.729   0.015        0.081
   24   24   24   23    2   24              29973.919         167.860       30141.779   0.016        0.015
   24   24   24   25    2   24              29985.320         167.860       30153.180   0.050       -0.029
   24   24   24   25    2   26              29976.903         176.251       30153.154   0.015        0.030
   24   24   24   27    2   26              29989.205         176.251       30165.456   0.020       -0.010
   24   24   24   27    2   28              29980.194         185.266       30165.460   0.020       -0.014
   24   24   24   29    1   28              30035.313         143.389       30178.702   0.020       -0.004
   24   24   24   29    1   30              30025.236         153.447       30178.683   0.020        0.012
   24   24   24   29    2   28              29993.432         185.266       30178.698   0.028       -0.021
   24   24   24   29    2   30              29983.808         194.898       30178.706   0.027        0.009
   24   24   24   31    1   30              30039.445         153.447       30192.893   0.030       -0.001
   24   24   24   31    1   32              30028.706         164.145       30192.852   0.030        0.003
   24   24   24   31    2   30              29998.011         194.898       30192.910   0.025       -0.026
   24   24   24   31    2   32              29987.717         205.139       30192.856   0.021        0.002
   24   24   24   33    1   32              30043.802         164.145       30207.947   0.020        0.049
   24   24   24   33    1   34              30032.473         175.474       30207.947   0.030       -0.012
   24   24   24   33    2   32              30002.798         205.139       30207.937   0.035       -0.003
   24   24   24   33    2   34              29991.931         215.979       30207.911   0.021       -0.025
   24   24   24   35    1   34              30048.427         175.474       30223.901   0.030        0.078
   24   24   24   35    1   36              30036.466         187.424       30223.889   0.030        0.001
   24   24   24   35    2   34              30007.953         215.979       30223.933   0.050       -0.007
   24   24   24   35    2   36              29996.572         227.408       30223.980   0.030       -0.068
   24   24   24   37    1   36              30053.366         187.424       30240.790   0.030       -0.012
   24   24   24   37    1   38              30040.905         199.985       30240.890   0.050       -0.011
   24   24   24   37    2   36              30013.461         227.408       30240.869   0.020       -0.002
   24   24   24   37    2   38              30001.421         239.416       30240.837   0.030       -0.014
   24   24   24   39    1   38              30058.887         199.985       30258.872   0.040 P      0.010
   24   24   24   39    1   40              30045.765         213.145       30258.910   0.040 P      0.004
   24   24   24   39    2   38              30019.451         239.416       30258.867   0.040 P     -0.017
   24   24   24   39    2   40              30006.875         251.989       30258.864   0.040 P     -0.018
   24   24   24   41    5   40              29927.418         349.720       30277.138   0.040 P     -0.064
   24   24   24   41    1   40              30063.995         213.145       30277.140   0.040 P     -0.027
   24   24   24   41    1   42              30050.233         226.894       30277.126   0.040 P     -0.070
   24   24   24   41    2   40              30025.150         251.989       30277.140   0.040 P     -0.016
   24   24   24   41    2   42              30012.059         265.117       30277.176   0.040 P      0.026
   24   24   24   43    2   42              30031.742         265.117       30296.859   0.055 P      0.031
   24   24   24   43    1   42              30069.960         226.894       30296.854   0.050 P     -0.014
   24   24   24   43    1   44              30055.631         241.217       30296.849   0.040 P     -0.024
   24   24   24   43    2   44              30018.106         278.783       30296.889   0.040 P     -0.009
   24   24   24   45    1   44              30076.215         241.217       30317.432   0.040 P      0.033
   24   24   24   45    1   46              30061.349         256.102       30317.451   0.040 P      0.001
   24   24   24   45    2   44              30038.665         278.783       30317.449   0.040 P      0.010
   24   24   24   45    2   46              30024.446         292.975       30317.420   0.040 P     -0.003
   24   24   24   47    1   46              30082.776         256.102       30338.878   0.030       -0.003
   24   24   24   47    1   48              30067.331         271.533       30338.864   0.030        0.003
   24   24   24   47    2   46              30045.937         292.975       30338.911   0.030       -0.003
   24   24   24   49    1   48              30089.665         271.533       30361.198   0.015       -0.018
   24   24   24   49    1   50              30073.679         287.493       30361.172   0.020       -0.005
   24   24   24   49    2   48              30053.506         307.674       30361.181   0.020       -0.064
   24   24   24   51    3   50              30029.337         355.032       30384.369   0.055       -0.054
   24   24   24   51    1   50              30096.906         287.493       30384.399   0.015       -0.039
   24   24   24   51    1   52              30080.438         303.967       30384.405   0.015       -0.010
   24   24   24   51    2   50              30061.473         322.865       30384.338   0.030        0.003
   24   24   24   51    2   52              30045.843         338.526       30384.369   0.050       -0.009
   24   24   24   53    3   52              30038.597         369.855       30408.452   0.053        0.030
   24   24   24   53    3   54              30023.411         385.079       30408.490   0.015       -0.019
   24   24   24   53    1   52              30104.514         303.967       30408.481   0.020        0.020
   24   24   24   53    1   54              30087.565         320.934       30408.499   0.030        0.000
   24   24   24   55    3   54              30048.494         385.079       30433.572   0.045       -0.006
   24   24   24   55    1   54              30112.515         320.934       30433.449   0.020       -0.033
   24   24   24   55    1   56              30095.096         338.375       30433.471   0.020        0.005
   24   24   24   55    3   56              30032.846         400.676       30433.522   0.020        0.008
   24   24   24   57    0   56              30156.972         302.336       30459.308   0.015        0.014
   24   24   24   57    1   56              30120.970         338.375       30459.344   0.030        0.003
   24   24   24   57    1   58              30103.069         356.267       30459.336   0.020        0.025
   24   24   24   57    3   56              30058.646         400.676       30459.322   0.020        0.079
   24   24   24   59    3   60              30053.278         432.867       30486.144   0.034        0.003
   24   24   24   59    4   60              30029.429         456.679       30486.107   0.059        0.023
   24   24   24   59    0   58              30164.928         321.150       30486.078   0.015        0.025
   24   24   24   59    0   60              30145.620         340.436       30486.056   0.015        0.022
   24   24   24   59    1   58              30129.814         356.267       30486.081   0.020       -0.016
   24   24   24   59    1   60              30111.481         374.586       30486.067   0.020       -0.029
   24   24   24   59    3   58              30069.453         416.617       30486.071   0.020        0.012
   24   24   24   61    0   60              30173.232         340.436       30513.668   0.050        0.014
   24   24   24   61    0   62              30153.600         360.172       30513.772   0.050        0.008
   24   24   24   61    1   60              30139.092         374.586       30513.677   0.020        0.004
   24   24   24   61    1   62              30120.358         393.305       30513.663   0.015       -0.009
   24   24   24   63    0   62              30181.981         360.172       30542.153   0.030       -0.010
   24   24   24   63    0   64              30161.801         380.332       30542.133   0.015        0.004
   24   24   24   63    1   62              30148.866         393.305       30542.172   0.020       -0.010
   24   24   24   63    1   64              30129.724         412.396       30542.120   0.020       -0.013
   24   24   24   65    4   64              30084.214         487.254       30571.468   0.038       -0.021
   24   24   24   65    0   64              30191.166         380.332       30571.497   0.043       -0.019
   24   24   24   65    0   66              30170.628         400.888       30571.516   0.015        0.032
   24   24   24   65    1   64              30159.097         412.396       30571.493   0.015        0.013
   24   24   24   65    1   66              30139.679         431.825       30571.504   0.030        0.021
   24   24   24   65    1   66              30139.661         431.825       30571.486   0.015       -0.034
   24   24   24   67    0   66              30200.810         400.888       30601.697   0.023        0.072
   24   24   24   67    1   66              30169.844         431.825       30601.669   0.020       -0.027
   24   24   24   67    1   68              30150.143         451.556       30601.699   0.015       -0.034
   24   24   24   69    0   68              30210.907         421.809       30632.716   0.015        0.029
   24   24   24   69    0   70              30189.699         443.062       30632.761   0.015       -0.023
   24   24   24   69    1   68              30181.205         451.556       30632.761   0.020        0.050
   24   24   24   69    1   70              30161.220         471.546       30632.766   0.020       -0.005
   24   24   24   71    0   70              30221.606         443.062       30664.668   0.015       -0.029
   24   24   24   71    0   72              30200.016         464.609       30664.625   0.015       -0.039
   24   24   24   71    1   70              30193.152         471.546       30664.697   0.020        0.012
   24   24   24   71    1   72              30172.951         491.746       30664.697   0.050        0.000
   24   24   24   73    0   72              30232.828         464.609       30697.437   0.030        0.008
   24   24   24   73    0   74              30211.013         486.407       30697.419   0.030        0.026
   24   24   24   73    1   72              30205.691         491.746       30697.437   0.020        0.016
   24   24   24   73    1   74              30185.305         512.099       30697.403   0.031       -0.035
   24   24   24   75    0   74              30244.616         486.407       30731.023   0.041 P      0.012
   24   24   24   75    0   76              30222.616         508.407       30731.022   0.040 P      0.014
   24   24   24   77    0   76              30257.078         508.407       30765.485   0.040 P      0.022
   24   24   24   77    0   78              30234.913         530.551       30765.464   0.040 P      0.019
   24   24   24   79    0   78              30270.369         530.551       30800.920   0.040 P     -0.024
   24   24   24   79    0   80              30248.151         552.770       30800.921   0.040 P      0.011
   24   24   24   81    0   80              30283.730         552.770       30836.500   0.040 P     -0.002
   24   24   24   81    0   82              30261.487         574.976       30836.463   0.040 P     -0.016
   24   24   24   83    0   82              30298.541         574.976       30873.517   0.040 P     -0.001
   24   24   24   83    0   84              30276.465         597.046       30873.511   0.050 P      0.017
   24   24   24   85    0   84              30314.210         597.046       30911.256   0.026       -0.007
   24   24   24   85    0   86              30292.498         618.774       30911.272   0.030       -0.014
   24   24   24   87    0   86              30331.005         618.774       30949.779   0.030        0.021
   24   24   25   15    2   16              30101.054         140.682       30241.736   0.020       -0.060
   24   24   25   19    2   18              30111.358         146.507       30257.865   0.030       -0.057
   24   24   25   21    2   22              30107.202         160.102       30267.304   0.020       -0.008
   24   24   25   23    2   24              30109.816         167.860       30277.676   0.020        0.016
   24   24   25   25    2   26              30112.705         176.251       30288.956   0.022       -0.002
   24   24   25   25    2   24              30121.074         167.860       30288.935   0.025        0.011
   24   24   25   27    2   26              30124.868         176.251       30301.119   0.020        0.009
   24   24   25   27    2   28              30115.821         185.266       30301.087   0.020       -0.007
   24   24   25   29    2   28              30128.956         185.266       30314.222   0.020        0.003
   24   24   25   29    2   30              30119.334         194.898       30314.232   0.020       -0.006
   24   24   25   31    1   30              30174.744         153.447       30328.191   0.026       -0.020
   24   24   25   31    2   30              30133.346         194.898       30328.245   0.020        0.019
   24   24   25   31    2   32              30123.125         205.139       30328.264   0.020       -0.019
   24   24   25   33    1   32              30179.038         164.145       30343.183   0.030        0.051
   24   24   25   33    2   32              30138.010         205.139       30343.149   0.015        0.001
   24   24   25   33    2   34              30127.158         215.979       30343.138   0.020       -0.005
   24   24   25   35    1   34              30183.485         175.474       30358.959   0.030       -0.014
   24   24   25   35    2   34              30142.969         215.979       30358.948   0.020        0.029
   24   24   25   35    2   36              30131.537         227.408       30358.946   0.020       -0.039
   24   24   25   35    4   36              30060.890         298.059       30358.950   0.030       -0.018
   24   24   25   37    1   36              30188.260         187.424       30375.684   0.030       -0.023
   24   24   25   37    2   36              30148.281         227.408       30375.690   0.030       -0.052
   24   24   25   37    2   38              30136.266         239.416       30375.682   0.030       -0.016
   24   24   25   39    4   38              30084.361         308.932       30393.293   0.030       -0.007
   24   24   25   39    1   38              30193.300         199.985       30393.285   0.030       -0.027
   24   24   25   39    1   40              30180.117         213.145       30393.263   0.020       -0.022
   24   24   25   39    2   38              30153.899         239.416       30393.314   0.030       -0.075
   24   24   25   39    2   40              30141.263         251.989       30393.252   0.030       -0.032
   24   24   25   41    1   40              30198.666         213.145       30411.811   0.025       -0.068
   24   24   25   41    1   42              30184.919         226.894       30411.813   0.030       -0.036
   24   24   25   41    2   40              30159.794         251.989       30411.783   0.030       -0.002
   24   24   25   41    2   42              30146.680         265.117       30411.796   0.030       -0.030
   24   24   25   43    1   42              30204.292         226.894       30431.186   0.050       -0.006
   24   24   25   43    1   44              30190.020         241.217       30431.237   0.050       -0.019
   24   24   25   43    2   42              30166.130         265.117       30431.246   0.020       -0.003
   24   24   25   43    2   44              30152.439         278.783       30431.223   0.020        0.015
   24   24   25   45    4   44              30107.083         344.450       30451.533   0.030        0.001
   24   24   25   45    1   46              30195.367         256.102       30451.469   0.030       -0.014
   24   24   25   45    2   44              30172.705         278.783       30451.488   0.020        0.051
   24   24   25   45    2   46              30158.551         292.975       30451.525   0.020       -0.028
   24   24   25   47    1   46              30216.573         256.102       30472.675   0.030        0.000
   24   24   25   47    1   48              30201.197         271.533       30472.730   0.020        0.008
   24   24   25   47    2   46              30179.726         292.975       30472.701   0.020        0.012
   24   24   25   47    2   48              30165.055         307.674       30472.729   0.020       -0.018
   24   24   25   49    1   48              30223.255         271.533       30494.788   0.020        0.016
   24   24   25   49    1   50              30207.250         287.493       30494.744   0.015       -0.003
   24   24   25   49    2   48              30187.084         307.674       30494.758   0.040       -0.051
   24   24   25   49    2   50              30171.860         322.865       30494.725   0.050        0.007
   24   24   25   51    1   50              30230.243         287.493       30517.736   0.020       -0.028
   24   24   25   51    1   52              30213.788         303.967       30517.755   0.020        0.005
   24   24   25   51    2   50              30194.844         322.865       30517.708   0.030       -0.002
   24   24   25   51    2   52              30179.176         338.526       30517.703   0.030        0.014
   24   24   25   53    1   52              30237.605         303.967       30541.572   0.020        0.009
   24   24   25   53    1   54              30220.621         320.934       30541.555   0.020        0.006
   24   24   25   53    2   52              30203.053         338.526       30541.579   0.020       -0.064
   24   24   25   53    2   54              30186.969         354.639       30541.608   0.040        0.014
   24   24   25   55    0   54              30282.195         284.018       30566.213   0.050       -0.019
   24   24   25   55    0   56              30263.990         302.336       30566.326   0.060       -0.050
   24   24   25   55    1   54              30245.340         320.934       30566.274   0.020       -0.035
   24   24   25   55    1   56              30227.900         338.375       30566.274   0.020       -0.017
   24   24   25   55    2   54              30211.624         354.639       30566.263   0.020       -0.013
   24   24   25   57    0   56              30289.476         302.336       30591.812   0.030       -0.002
   24   24   25   57    1   56              30253.462         338.375       30591.837   0.015       -0.015
   24   24   25   57    1   58              30235.552         356.267       30591.819   0.050        0.005
   24   24   25   57    3   56              30191.145         400.676       30591.821   0.050        0.004
   24   24   25   59    0   60              30277.827         340.436       30618.263   0.020        0.007
   24   24   25   59    1   58              30262.035         356.267       30618.302   0.020       -0.010
   24   24   25   59    1   60              30243.685         374.586       30618.271   0.020        0.016
   24   24   25   61    0   60              30305.175         340.436       30645.611   0.040 P     -0.007
   24   24   25   61    0   62              30285.453         360.172       30645.625   0.040 P      0.004
   24   24   25   61    1   60              30271.021         374.586       30645.607   0.040 P      0.005
   24   24   25   61    1   62              30252.324         393.305       30645.630   0.040 P      0.043
   24   24   25   63    0   62              30313.636         360.172       30673.808   0.040 P     -0.001
   24   24   25   63    0   64              30293.449         380.332       30673.781   0.040 P     -0.008
   24   24   25   63    1   62              30280.538         393.305       30673.844   0.040 P     -0.020
   24   24   25   63    1   64              30261.426         412.396       30673.823   0.096 P      0.007
   24   24   25   65    0   66              30302.086         400.888       30702.974   0.040 P     -0.030
   24   24   25   65    1   64              30290.637         412.396       30703.033   0.040 P     -0.077
   24   24   25   65    1   64              30290.584         412.396       30702.980   0.040 P     -0.004
   24   24   25   65    1   66              30271.143         431.825       30702.968   0.040 P     -0.019
   24   24   25   65    1   66              30271.134         431.825       30702.959   0.040 P      0.024
   24   24   25   67    0   66              30331.400         400.888       30732.288   0.040 P     -0.012
   24   24   25   67    1   66              30300.490         431.825       30732.315   0.040 P      0.033
   24   24   25   67    1   68              30280.772         451.556       30732.328   0.040 P     -0.007
   24   24   25   69    0   68              30341.410         421.809       30763.219   0.050 P      0.064
   24   24   25   69    0   70              30320.120         443.062       30763.182   0.040 P      0.011
   24   24   25   69    1   68              30311.670         451.556       30763.226   0.040 P     -0.013
   24   24   25   69    1   68              30311.664         451.556       30763.219   0.040 P      0.066
   24   24   25   69    1   70              30291.633         471.546       30763.179   0.040 P     -0.009
   24   24   25   69    1   70              30291.670         471.546       30763.216   0.040 P     -0.011
   24   24   25   69    2   68              30285.453         477.732       30763.185   0.051 P     -0.006
   24   24   25   71    0   70              30351.737         443.062       30794.799   0.040 P     -0.001
   24   24   25   71    0   72              30330.196         464.609       30794.805   0.040 P     -0.010
   24   24   25   71    1   70              30323.244         471.546       30794.790   0.040 P     -0.034
   24   24   25   71    1   72              30303.016         491.746       30794.763   0.040 P     -0.022
   24   24   25   73    0   72              30362.591         464.609       30827.200   0.040 P      0.003
   24   24   25   73    0   74              30340.788         486.407       30827.195   0.040 P      0.007
   24   24   25   73    1   72              30335.475         491.746       30827.221   0.040 P      0.008
   24   24   25   73    1   74              30315.094         512.099       30827.193   0.040 P      0.005
   24   24   25   73    2   74              30293.516         533.696       30827.212   0.050 P     -0.002
   24   24   25   75    0   74              30373.986         486.407       30860.392   0.020       -0.019
   24   24   25   75    0   76              30352.003         508.407       30860.410   0.020        0.003
   24   24   25   75    1   74              30348.355         512.099       30860.454   0.020       -0.016
   24   24   25   75    1   76              30327.873         532.531       30860.404   0.020       -0.028
   24   24   25   75    2   74              30326.711         533.696       30860.407   0.020       -0.020
   24   24   25   77    0   76              30386.067         508.407       30894.473   0.015       -0.024
   24   24   25   77    0   78              30363.899         530.551       30894.450   0.015       -0.034
   24   24   25   79    0   78              30398.774         530.551       30929.325   0.020       -0.014
   24   24   25   79    0   80              30376.563         552.770       30929.333   0.030       -0.019
   24   24   25   81    0   80              30412.225         552.770       30964.995   0.015        0.002
   24   24   25   81    0   82              30390.022         574.976       30964.999   0.020        0.011
   24   24   25   83    0   82              30426.481         574.976       31001.457   0.032        0.024
   24   24   25   83    0   84              30404.413         597.046       31001.459   0.030       -0.003
   24   24   25   85    0   84              30441.730         597.046       31038.776   0.020        0.032
   24   24   25   85    0   86              30419.992         618.774       31038.766   0.021       -0.010
   24   24   25   87    0   86              30458.059         618.774       31076.833   0.020       -0.018
   24   24   26   17    2   18              30236.990         146.507       30383.497   0.050        0.005
   24   24   26   19    2   18              30245.450         146.507       30391.957   0.050        0.001
   24   24   26   19    2   20              30238.962         152.983       30391.945   0.020        0.009
   24   24   26   21    2   20              30248.280         152.983       30401.263   0.050       -0.033
   24   24   26   21    2   22              30241.194         160.102       30401.296   0.030       -0.019
   24   24   26   23    2   22              30251.460         160.102       30411.562   0.020        0.002
   24   24   26   23    2   24              30243.735         167.860       30411.595   0.030        0.031
   24   24   26   25    2   24              30254.855         167.860       30422.716   0.020        0.046
   24   24   26   25    2   26              30246.446         176.251       30422.697   0.020       -0.018
   24   24   26   27    2   26              30258.518         176.251       30434.768   0.020       -0.009
   24   24   26   27    2   28              30249.500         185.266       30434.766   0.050       -0.010
   24   24   26   29    2   28              30262.460         185.266       30447.726   0.015       -0.007
   24   24   26   29    2   30              30252.836         194.898       30447.734   0.020        0.000
   24   24   26   31    1   30              30308.182         153.447       30461.629   0.040       -0.020
   24   24   26   31    2   32              30256.448         205.139       30461.587   0.030       -0.009
   24   24   26   33    1   32              30312.173         164.145       30476.318   0.030       -0.004
   24   24   26   33    2   32              30271.225         205.139       30476.364   0.040        0.005
   24   24   26   33    2   34              30260.347         215.979       30476.326   0.030       -0.005
   24   24   26   35    2   34              30276.010         215.979       30491.989   0.050       -0.016
   24   24   26   35    2   36              30264.560         227.408       30491.968   0.020        0.018
   24   24   26   37    1   38              30308.557         199.985       30508.542   0.030        0.006
   24   24   26   37    2   36              30281.060         227.408       30508.468   0.050       -0.011
   24   24   26   37    2   38              30269.072         239.416       30508.488   0.020       -0.023
   24   24   26   39    1   40              30312.837         213.145       30525.982   0.030       -0.004
   24   24   26   39    2   38              30286.511         239.416       30525.927   0.020        0.034
   24   24   26   41    1   40              30331.142         213.145       30544.287   0.030       -0.021
   24   24   26   41    1   42              30317.332         226.894       30544.226   0.020       -0.006
   24   24   26   41    2   40              30292.243         251.989       30544.233   0.020        0.012
   24   24   26   41    2   42              30279.146         265.117       30544.263   0.015        0.000
   24   24   26   41    7   40              30145.449         398.765       30544.214   0.040       -0.037
   24   24   26   43    1   42              30336.571         226.894       30563.465   0.030        0.000
   24   24   26   43    2   42              30298.362         265.117       30563.479   0.030        0.019
   24   24   26   43    2   44              30284.663         278.783       30563.446   0.020       -0.046
   24   24   26   45    1   44              30342.284         241.217       30583.502   0.030        0.006
   24   24   26   45    1   46              30327.431         256.102       30583.533   0.020        0.005
   24   24   26   45    1   46              30327.465         256.102       30583.567   0.020        0.014
   24   24   26   45    2   44              30304.743         278.783       30583.526   0.020        0.010
   24   24   26   45    2   46              30290.554         292.975       30583.529   0.020       -0.005
   24   24   26   45    4   44              30239.127         344.450       30583.576   0.030        0.018
   24   24   26   47    1   46              30348.559         256.102       30604.661   0.040 P      0.009
   24   24   26   47    1   48              30333.129         271.533       30604.661   0.040 P     -0.024
   24   24   26   47    2   46              30311.663         292.975       30604.638   0.040 P     -0.025
   24   24   26   47    2   48              30297.006         307.674       30604.680   0.060 P     -0.029
   24   24   26   49    2   48              30318.130         307.674       30625.804   0.060 P     -0.004
   24   24   26   49    1   48              30354.276         271.533       30625.809   0.140 P      0.003
   24   24   26   49    1   50              30338.293         287.493       30625.786   0.040 P      0.022
   24   24   26   51    1   50              30361.420         287.493       30648.914   0.044 P     -0.001
   24   24   26   51    1   52              30344.948         303.967       30648.914   0.040 P     -0.014
   24   24   26   53    1   52              30368.544         303.967       30672.511   0.020        0.030
   24   24   26   53    1   54              30351.561         320.934       30672.495   0.020        0.003
   24   24   26   55    1   54              30376.001         320.934       30696.935   0.020       -0.007
   24   24   26   55    1   56              30358.612         338.375       30696.986   0.015       -0.025
   24   24   26   55    5   54              30261.256         435.696       30696.951   0.057       -0.009
   24   24   26   57    1   56              30383.848         338.375       30722.223   0.020        0.001
   24   24   26   57    1   58              30365.976         356.267       30722.243   0.020        0.003
   24   24   26   59    1   58              30392.141         356.267       30748.408   0.030       -0.007
   24   24   26   59    1   60              30373.777         374.586       30748.363   0.020        0.081
   24   24   26   61    1   60              30400.811         374.586       30775.397   0.020       -0.017
   24   24   26   61    1   62              30382.077         393.305       30775.382   0.020       -0.003
   24   24   26   63    1   62              30409.934         393.305       30803.240   0.020       -0.006
   24   24   26   63    1   64              30390.848         412.396       30803.244   0.020        0.027
   24   24   26   65    0   66              30431.061         400.888       30831.948   0.020        0.014
   24   24   26   65    1   64              30419.533         412.396       30831.929   0.020       -0.033
   24   24   26   65    1   66              30400.128         431.825       30831.953   0.020        0.023
   24   24   26   67    1   66              30429.667         431.825       30861.492   0.020        0.006
   24   24   26   67    1   68              30409.933         451.556       30861.489   0.020       -0.025
   24   24   26   69    1   68              30440.295         451.556       30891.851   0.020       -0.011
   24   24   26   69    1   70              30420.306         471.546       30891.852   0.030       -0.016
   24   24   26   71    0   70              30479.965         443.062       30923.028   0.020       -0.004
   24   24   26   71    0   72              30458.429         464.609       30923.038   0.020        0.031
   24   24   26   71    1   70              30451.520         471.546       30923.066   0.020        0.013
   24   24   26   71    1   72              30431.295         491.746       30923.041   0.020        0.014
   24   24   26   73    0   72              30490.458         464.609       30955.067   0.040        0.042
   24   24   26   73    1   72              30463.289         491.746       30955.036   0.030        0.033
   24   24   26   73    1   74              30442.978         512.099       30955.077   0.020       -0.025
   24   24   26   75    0   74              30501.491         486.407       30987.897   0.020       -0.033
   24   24   26   75    1   74              30475.809         512.099       30987.908   0.020       -0.041
   24   24   26   77    0   76              30513.158         508.407       31021.564   0.030       -0.033
   24   24   26   77    0   78              30491.016         530.551       31021.567   0.030        0.002
   24   24   26   79    0   78              30525.510         530.551       31056.061   0.040 P     -0.011
   24   24   26   79    0   80              30503.265         552.770       31056.035   0.040 P      0.007
   24   24   26   81    0   80              30538.630         552.770       31091.400   0.040 P      0.013
   24   24   26   81    0   82              30516.395         574.976       31091.371   0.040 P      0.000
   24   24   26   83    0   82              30553.020         574.976       31127.996   0.040 P     -0.003
   24   24   26   83    0   84              30530.945         597.046       31127.991   0.040 P     -0.003
   24   24   26   85    0   86              30545.220         618.774       31163.994   0.040 P      0.018
   24   24   26   85    0   84              30566.985         597.046       31164.031   0.040 P     -0.033
   24   24   27   11    3   10              30327.584         168.441       30496.025   0.030       -0.007
   24   24   27   23    2   24              30375.557         167.860       30543.417   0.020       -0.003
   24   24   27   25    2   24              30386.597         167.860       30554.457   0.030        0.006
   24   24   27   25    2   26              30378.200         176.251       30554.451   0.050       -0.011
   24   24   27   27    2   26              30390.128         176.251       30566.379   0.030        0.028
   24   24   27   27    2   28              30381.093         185.266       30566.359   0.030       -0.011
   24   24   27   29    2   28              30393.880         185.266       30579.146   0.050        0.000
   24   24   27   29    2   30              30384.240         194.898       30579.138   0.050        0.014
   24   24   27   31    2   30              30397.972         194.898       30592.871   0.020        0.057
   24   24   27   31    2   32              30387.790         205.139       30592.929   0.050        0.027
   24   24   27   33    2   32              30402.350         205.139       30607.489   0.050       -0.002
   24   24   27   33    2   34              30391.510         215.979       30607.489   0.050       -0.027
   24   24   27   35    2   34              30406.920         215.979       30622.899   0.050       -0.012
   24   24   27   35    2   36              30395.570         227.408       30622.978   0.050        0.000
   24   24   27   37    2   36              30411.940         227.408       30639.348   0.050       -0.030
   24   24   27   37    2   38              30399.839         239.416       30639.255   0.030       -0.020
   24   24   27   39    2   38              30417.120         239.416       30656.536   0.050       -0.031
   24   24   27   39    2   40              30404.546         251.989       30656.536   0.030       -0.022
   24   24   27   41    2   40              30422.651         251.989       30674.640   0.020        0.018
   24   24   27   41    2   42              30409.536         265.117       30674.653   0.020       -0.030
   24   24   27   43    2   42              30428.540         265.117       30693.657   0.050        0.029
   24   24   27   43    2   44              30414.860         278.783       30693.643   0.050       -0.025
   24   24   27   45    2   44              30434.710         278.783       30713.493   0.050        0.015
   24   24   27   45    2   46              30420.491         292.975       30713.466   0.020       -0.020
   24   24   27   47    1   46              30478.074         256.102       30734.176   0.030        0.008
   24   24   27   47    1   48              30462.676         271.533       30734.208   0.030       -0.050
   24   24   27   47    2   46              30441.260         292.975       30734.235   0.050       -0.049
   24   24   27   47    2   48              30426.516         307.674       30734.190   0.033       -0.033
   24   24   27   49    1   48              30484.257         271.533       30755.789   0.020        0.027
   24   24   27   49    2   48              30448.130         307.674       30755.804   0.050        0.020
   24   24   27   49    2   50              30432.970         322.865       30755.835   0.050        0.075
   24   24   27   51    1   50              30490.733         287.493       30778.226   0.030       -0.038
   24   24   27   51    1   52              30474.291         303.967       30778.257   0.020       -0.024
   24   24   27   51    2   50              30455.376         322.865       30778.240   0.015        0.017
   24   24   27   51    2   52              30439.700         338.526       30778.226   0.050        0.037
   24   24   27   53    1   52              30497.558         303.967       30801.525   0.020       -0.020
   24   24   27   53    1   54              30480.616         320.934       30801.550   0.020       -0.003
   24   24   27   53    2   52              30462.990         338.526       30801.516   0.020       -0.001
   24   24   27   53    2   54              30446.900         354.639       30801.539   0.050       -0.005
   24   24   27   55    1   54              30504.757         320.934       30825.691   0.020       -0.006
   24   24   27   55    1   56              30487.301         338.375       30825.676   0.020        0.000
   24   24   27   55    2   54              30471.090         354.639       30825.729   0.050        0.004
   24   24   27   55    2   56              30454.480         371.178       30825.658   0.050       -0.017
   24   24   27   57    1   56              30512.329         338.375       30850.704   0.020       -0.031
   24   24   27   57    1   58              30494.421         356.267       30850.688   0.020        0.008
   24   24   27   57    2   56              30479.550         371.178       30850.728   0.050        0.007
   24   24   27   57    2   58              30462.570         388.120       30850.691   0.020       -0.017
   24   24   27   59    1   58              30520.271         356.267       30876.538   0.030       -0.012
   24   24   27   59    1   60              30501.984         374.586       30876.570   0.020       -0.012
   24   24   27   59    2   58              30488.490         388.120       30876.610   0.050       -0.005
   24   24   27   59    2   60              30471.090         405.436       30876.526   0.050        0.036
   24   24   27   61    1   60              30528.684         374.586       30903.270   0.020       -0.022
   24   24   27   61    1   62              30509.950         393.305       30903.255   0.020       -0.021
   24   24   27   61    2   60              30497.809         405.436       30903.245   0.020       -0.014
   24   24   27   61    2   62              30480.179         423.093       30903.272   0.030       -0.029
   24   24   27   63    1   62              30537.486         393.305       30930.792   0.020        0.005
   24   24   27   63    1   64              30518.416         412.396       30930.812   0.030       -0.008
   24   24   27   65    1   64              30546.803         412.396       30959.199   0.020        0.083
   24   24   27   65    1   66              30527.356         431.825       30959.181   0.020       -0.001
   24   24   27   67    1   66              30556.596         431.825       30988.421   0.040 P      0.025
   24   24   27   67    1   68              30536.895         451.556       30988.451   0.040 P      0.038
   24   24   27   69    1   68              30566.957         451.556       31018.513   0.056 P     -0.007
   24   24   27   69    1   70              30546.976         471.546       31018.522   0.040 P      0.002
   24   24   27   71    1   70              30577.200         471.546       31048.745   0.040 P      0.020
   24   24   27   71    1   72              30556.978         491.746       31048.724   0.040 P     -0.041
   24   24   27   73    1   72              30589.005         491.746       31080.752   0.040 P     -0.024
   24   24   27   73    1   74              30568.612         512.099       31080.711   0.050 P      0.013
   24   24   27   75    1   74              30601.172         512.099       31113.271   0.040       -0.023
   24   24   27   75    1   76              30580.739         532.531       31113.270   0.030       -0.020
   24   24   27   77    1   76              30614.010         532.531       31146.541   0.030       -0.026
   24   24   27   77    1   78              30593.659         552.947       31146.607   0.040        0.012
   24   24   27   79    0   78              30650.055         530.551       31180.606   0.030        0.009
   24   24   27   79    0   80              30627.851         552.770       31180.622   0.030        0.003
   24   24   27   81    0   80              30662.721         552.770       31215.492   0.030        0.015
   24   24   27   81    0   82              30640.505         574.976       31215.481   0.030        0.101
   24   24   27   83    0   82              30676.150         574.976       31251.126   0.030        0.002
   24   24   27   83    0   84              30654.090         597.046       31251.136   0.030        0.009
   24   24   27   85    0   86              30668.775         618.774       31287.549   0.020        0.039
   24   24   28   27    2   26              30519.695         176.251       30695.945   0.030        0.019
   24   24   28   27    2   28              30510.710         185.266       30695.976   0.050       -0.011
   24   24   28   29    2   28              30523.370         185.266       30708.636   0.050       -0.002
   24   24   28   29    2   30              30513.690         194.898       30708.588   0.050        0.037
   24   24   28   31    2   30              30527.192         194.898       30722.090   0.040       -0.051
   24   24   28   31    2   32              30517.050         205.139       30722.189   0.050        0.016
   24   24   28   33    2   32              30531.470         205.139       30736.609   0.050        0.024
   24   24   28   33    2   34              30520.579         215.979       30736.559   0.030        0.020
   24   24   28   35    2   34              30535.930         215.979       30751.909   0.050       -0.008
   24   24   28   35    2   36              30524.480         227.408       30751.888   0.050        0.027
   24   24   28   37    2   36              30540.640         227.408       30768.048   0.050        0.038
   24   24   28   37    2   38              30528.627         239.416       30768.043   0.030       -0.073
   24   24   28   39    2   40              30533.120         251.989       30785.109   0.050        0.016
   24   24   28   41    2   40              30551.050         251.989       30803.039   0.050       -0.008
   24   24   28   41    2   42              30537.900         265.117       30803.017   0.050       -0.012
   24   24   28   43    2   42              30556.656         265.117       30821.773   0.020       -0.004
   24   24   28   43    2   44              30543.010         278.783       30821.793   0.050        0.056
   24   24   28   45    2   44              30562.700         278.783       30841.483   0.050       -0.002
   24   24   28   45    2   46              30548.450         292.975       30841.425   0.050        0.004
   24   24   28   47    2   46              30568.948         292.975       30861.923   0.020       -0.024
   24   24   28   47    2   48              30554.240         307.674       30861.914   0.050       -0.021
   24   24   28   49    2   48              30575.580         307.674       30883.254   0.050        0.017
   24   24   28   49    2   50              30560.430         322.865       30883.295   0.050        0.028
   24   24   28   51    2   50              30582.683         322.865       30905.548   0.040 P     -0.024
   24   24   28   51    2   52              30567.013         338.526       30905.539   0.050 P      0.013
   24   24   28   53    2   52              30590.147         338.526       30928.673   0.068 P     -0.003
   24   24   28   53    2   54              30574.092         354.639       30928.731   0.040 P      0.019
   24   24   28   55    2   54              30597.240         354.639       30951.879   0.060 P     -0.044
   24   24   28   55    2   56              30580.700         371.178       30951.878   0.060 P      0.012
   24   24   28   57    2   58              30588.890         388.120       30977.010   0.040 P      0.006
   24   24   28   57    2   56              30605.830         371.178       30977.008   0.040 P     -0.069
   24   24   28   59    2   58              30614.498         388.120       31002.618   0.030       -0.003
   24   24   28   59    1   58              30646.358         356.267       31002.625   0.030       -0.004
   24   24   28   59    1   60              30628.029         374.586       31002.615   0.030       -0.019
   24   24   28   61    2   60              30623.545         405.436       31028.981   0.030        0.031
   24   24   28   61    1   60              30654.400         374.586       31028.986   0.030        0.035
   24   24   28   61    1   62              30635.690         393.305       31028.995   0.030        0.009
   24   24   28   63    1   62              30662.930         393.305       31056.235   0.030       -0.010
   24   24   28   63    1   64              30643.845         412.396       31056.241   0.030       -0.006
   24   24   28   65    1   64              30671.890         412.396       31084.286   0.030       -0.006
   24   24   28   65    1   66              30652.465         431.825       31084.290   0.030       -0.025
   24   24   28   67    1   66              30681.312         431.825       31113.137   0.030       -0.010
   24   24   28   67    1   68              30661.585         451.556       31113.141   0.030       -0.002
   24   24   28   69    1   68              30691.285         451.556       31142.841   0.030        0.023
   24   24   28   69    1   70              30671.285         471.546       31142.831   0.030       -0.018
   24   24   28   71    1   70              30701.775         471.546       31173.321   0.030        0.040
   24   24   28   71    1   72              30681.557         491.746       31173.303   0.030       -0.014
   24   24   28   73    1   74              30692.498         512.099       31204.597   0.030       -0.005
   24   24   28   73    1   72              30712.859         491.746       31204.605   0.020       -0.005
   24   24   28   75    1   74              30724.580         512.099       31236.679   0.020       -0.015
   24   24   28   75    1   76              30704.155         532.531       31236.686   0.020       -0.041
   24   24   28   75    0   76              30728.303         508.407       31236.710   0.040       -0.051
   24   24   28   77    0   76              30761.197         508.407       31269.603   0.020       -0.063
   24   24   28   79    0   78              30772.712         530.551       31303.263   0.020       -0.020
   24   24   28   81    0   80              30784.962         552.770       31337.733   0.040 P      0.028
   24   24   28   81    0   82              30762.746         574.976       31337.722   0.040 P     -0.094
   24   24   28   83    0   84              30775.982         597.046       31373.028   0.040 P      0.006
   24   24   28   83    0   82              30798.026         574.976       31373.002   0.040 P     -0.015
   24   24   28   85    0   84              30812.278         597.046       31409.324   0.040 P     -0.047
   24   24   28   85    0   86              30790.510         618.774       31409.284   0.040 P      0.017
   24   24   28   87    0   86              30826.622         618.774       31445.396   0.040 P      0.056
   24   24   29   37    2   36              30667.345         227.408       30894.754   0.030        0.012
   24   24   29   37    2   38              30655.359         239.416       30894.775   0.030        0.010
   24   24   29   43    2   44              30669.091         278.783       30947.874   0.020       -0.023
   24   24   29   45    2   44              30688.530         278.783       30967.313   0.050       -0.021
   24   24   29   45    2   46              30674.360         292.975       30967.335   0.050       -0.034
   24   24   29   47    2   46              30694.610         292.975       30987.585   0.050       -0.021
   24   24   29   47    2   48              30679.900         307.674       30987.574   0.050        0.015
   24   24   29   49    2   48              30700.950         307.674       31008.624   0.050       -0.032
   24   24   29   49    2   50              30685.790         322.865       31008.655   0.050       -0.037
   24   24   29   51    2   50              30707.750         322.865       31030.615   0.050       -0.042
   24   24   29   51    2   52              30692.100         338.526       31030.626   0.050       -0.001
   24   24   29   53    2   52              30714.880         338.526       31053.406   0.050       -0.006
   24   24   29   53    2   54              30698.710         354.639       31053.349   0.050        0.013
   24   24   29   55    2   54              30722.350         354.639       31076.989   0.050        0.011
   24   24   29   55    2   56              30705.900         371.178       31077.078   0.050       -0.018
   24   24   29   57    1   56              30763.137         338.375       31101.512   0.030        0.009
   24   24   29   57    2   56              30730.246         371.178       31101.424   0.030       -0.005
   24   24   29   57    2   58              30713.326         388.120       31101.446   0.030        0.042
   24   24   29   59    1   58              30770.413         356.267       31126.679   0.015        0.008
   24   24   29   59    2   58              30738.571         388.120       31126.692   0.016       -0.018
   24   24   29   59    2   60              30721.245         405.436       31126.680   0.030       -0.009
   24   24   29   61    1   60              30778.170         374.586       31152.756   0.030       -0.031
   24   24   29   61    2   60              30747.400         405.436       31152.836   0.050       -0.001
   24   24   29   61    2   62              30729.731         423.093       31152.825   0.030        0.005
   24   24   29   63    1   62              30786.380         393.305       31179.686   0.030       -0.062
   24   24   29   63    1   64              30767.332         412.396       31179.728   0.030       -0.031
   24   24   29   63    2   62              30756.606         423.093       31179.699   0.020       -0.044
   24   24   29   65    1   66              30775.652         431.825       31207.477   0.030       -0.007
   24   24   29   65    1   64              30795.047         412.396       31207.444   0.020       -0.015
   24   24   29   65    2   64              30766.413         441.057       31207.470   0.030        0.002
   24   24   29   67    1   66              30804.160         431.825       31235.985   0.020        0.096
   24   24   29   67    2   66              30776.671         459.286       31235.957   0.020       -0.028
   24   24   29   67    1   68              30784.442         451.556       31235.998   0.020       -0.005
   24   24   29   69    1   70              30793.791         471.546       31265.337   0.040 P      0.046
   24   24   29   69    1   68              30813.808         451.556       31265.364   0.040 P     -0.028
   24   24   29   71    1   70              30824.026         471.546       31295.572   0.040 P      0.008
   24   24   29   71    1   72              30803.826         491.746       31295.572   0.040 P     -0.001
   24   24   29   73    1   72              30835.429         491.746       31327.175   0.050 P     -0.014
   24   24   29   73    1   74              30815.095         512.099       31327.194   0.050 P     -0.030
   24   24   29   75    0   76              30849.470         508.407       31357.877   0.040 P      0.072
   24   24   29   75    1   74              30845.699         512.099       31357.798   0.040 P      0.035
   24   24   29   75    1   76              30825.315         532.531       31357.846   0.040 P      0.006
   24   24   29   77    1   76              30857.879         532.531       31390.410   0.040 P     -0.016
   24   24   29   77    1   78              30837.558         552.947       31390.505   0.020        0.008
   24   24   29   77    0   78              30860.057         530.551       31390.608   0.030       -0.006
   24   24   29   79    0   78              30893.270         530.551       31423.821   0.015       -0.002
   24   24   29   79    1   80              30850.602         573.209       31423.812   0.020       -0.013
   24   24   29   79    1   78              30870.894         552.947       31423.841   0.030        0.091
   24   24   29   79    0   80              30870.992         552.770       31423.762   0.049       -0.003
   24   24   29   81    0   82              30882.842         574.976       31457.818   0.020       -0.018
   24   24   29   81    0   80              30905.046         552.770       31457.817   0.030       -0.004
   24   24   29   81    1   80              30884.639         573.209       31457.848   0.020       -0.025
   24   24   29   83    0   82              30917.676         574.976       31492.652   0.020        0.014
   24   24   29   83    0   84              30895.601         597.046       31492.648   0.015       -0.038
   24   24   29   85    0   86              30909.479         618.774       31528.253   0.020       -0.030
   24   24   29   85    0   84              30931.172         597.046       31528.219   0.020       -0.001
   24   24   29   87    0   86              30945.800         618.774       31564.574   0.030        0.018
   24   24   30   25    3   24              30730.125         207.411       30937.536   0.030       -0.005
   24   24   30   27    2   26              30772.746         176.251       30948.997   0.050        0.006
   24   24   30   33    2   34              30772.851         215.979       30988.831   0.030       -0.012
   24   24   30   35    2   36              30776.369         227.408       31003.777   0.030       -0.001
   24   24   30   39    3   38              30760.485         275.732       31036.217   0.020       -0.029
   24   24   30   41    2   40              30801.680         251.989       31053.670   0.030        0.001
   24   24   30   43    3   42              30771.846         300.205       31072.051   0.020       -0.038
   24   24   30   45    3   46              30764.594         326.685       31091.279   0.020        0.007
   24   24   30   45    3   44              30777.999         313.203       31091.201   0.030        0.006
   24   24   30   45    2   44              30812.418         278.783       31091.201   0.030        0.012
   24   24   30   47    3   46              30784.574         326.685       31111.259   0.020        0.007
   24   24   30   47    3   48              30770.633         340.635       31111.268   0.030       -0.037
   24   24   30   47    2   46              30818.323         292.975       31111.297   0.030        0.036
   24   24   30   47    2   48              30803.569         307.674       31111.243   0.030        0.036
   24   24   30   49    3   50              30777.095         355.032       31132.128   0.038        0.020
   24   24   30   49    2   48              30824.477         307.674       31132.152   0.020        0.003
   24   24   30   49    2   50              30809.285         322.865       31132.149   0.020        0.020
   24   24   30   51    2   50              30830.932         322.865       31153.797   0.030       -0.013
   24   24   30   51    1   52              30849.819         303.967       31153.786   0.030        0.006
   24   24   30   53    4   54              30764.178         412.152       31176.330   0.030        0.005
   24   24   30   53    2   52              30837.813         338.526       31176.340   0.020        0.012
   24   24   30   53    2   54              30821.687         354.639       31176.325   0.020       -0.009
   24   24   30   55    4   56              30772.933         426.742       31199.675   0.030        0.014
   24   24   30   55    2   54              30845.124         354.639       31199.762   0.040 P      0.016
   24   24   30   55    2   56              30828.602         371.178       31199.780   0.048 P     -0.023
   24   24   30   57    2   58              30835.987         388.120       31224.107   0.209 P     -0.060
   24   24   30   57    2   56              30852.916         371.178       31224.095   0.040 P     -0.022
   24   24   30   59    2   60              30842.917         405.436       31248.353   0.040 P     -0.028
   24   24   30   59    2   58              30860.245         388.120       31248.366   0.040 P     -0.017
   24   24   30   59    1   60              30873.784         374.586       31248.370   0.040 P     -0.001
   24   24   30   61    2   62              30851.374         423.093       31274.468   0.040 P     -0.019
   24   24   30   61    2   60              30869.024         405.436       31274.460   0.040 P      0.010
   24   24   30   61    1   60              30899.862         374.586       31274.448   0.040 P      0.005
   24   24   30   61    1   62              30881.164         393.305       31274.470   0.040 P      0.001
   24   24   30   63    2   64              30860.108         441.057       31301.166   0.020        0.014
   24   24   30   63    2   62              30878.050         423.093       31301.144   0.040 P      0.021
   24   24   30   63    1   64              30888.690         412.396       31301.086   0.040 P     -0.001
   24   24   30   63    1   62              30907.806         393.305       31301.112   0.040 P     -0.003
   24   24   30   65    2   66              30869.248         459.286       31328.534   0.020       -0.035
   24   24   30   65    2   64              30887.507         441.057       31328.564   0.020        0.004
   24   24   30   65    1   66              30896.693         431.825       31328.518   0.020        0.014
   24   24   30   65    1   64              30916.120         412.396       31328.516   0.020       -0.033
   24   24   30   67    2   66              30897.447         459.286       31356.733   0.020        0.021
   24   24   30   67    1   66              30924.858         431.825       31356.683   0.030        0.041
   24   24   30   67    1   68              30905.191         451.556       31356.747   0.030       -0.016
   24   24   30   69    3   70              30868.762         516.982       31385.744   0.047        0.047
   24   24   30   69    2   70              30889.377         496.335       31385.713   0.030        0.013
   24   24   30   69    1   70              30914.183         471.546       31385.729   0.020        0.002
   24   24   30   69    1   68              30934.157         451.556       31385.713   0.020        0.007
   24   24   30   71    3   70              30898.510         516.982       31415.492   0.020       -0.004
   24   24   30   71    1   72              30923.732         491.746       31415.479   0.015       -0.007
   24   24   30   71    1   70              30943.940         471.546       31415.485   0.020       -0.003
   24   24   30   73    3   72              30912.301         533.786       31446.087   0.030        0.013
   24   24   30   73    1   74              30933.934         512.099       31446.033   0.020        0.019
   24   24   30   73    1   72              30954.308         491.746       31446.054   0.020        0.011
   24   24   30   75    1   76              30944.876         532.531       31477.407   0.020        0.004
   24   24   30   75    1   74              30965.286         512.099       31477.385   0.020       -0.005
   24   24   30   77    1   78              30956.587         552.947       31509.534   0.020       -0.027
   24   24   30   77    1   76              30977.004         532.531       31509.535   0.020        0.025
   24   24   30   77    0   76              31001.067         508.407       31509.473   0.030       -0.037
   24   24   30   79    1   78              30989.430         552.947       31542.378   0.020        0.007
   24   24   30   79    0   80              30989.614         552.770       31542.385   0.020        0.009
   24   24   30   79    0   78              31011.867         530.551       31542.418   0.030       -0.021
   24   24   30   81    0   82              31001.101         574.976       31576.078   0.040 P     -0.008
   24   24   30   81    0   80              31023.306         552.770       31576.076   0.040 P     -0.027
   24   24   30   83    0   84              31013.434         597.046       31610.480   0.042 P      0.024
   24   24   30   83    0   82              31035.503         574.976       31610.479   0.040 P      0.033
   24   24   30   85    0   84              31048.587         597.046       31645.634   0.040 P      0.010
   24   24   30   85    0   86              31026.897         618.774       31645.672   0.040 P      0.020
   24   24   30   87    0   86              31063.476         618.774       31682.250   0.040 P     -0.044
   24   24   31   15    3   14              30840.611         176.451       31017.062   0.020       -0.025
   24   24   31   19    4   20              30801.747         230.324       31032.071   0.030        0.012
   24   24   31   19    3   18              30845.192         186.979       31032.171   0.030       -0.026
   24   24   31   21    3   22              30840.975         199.990       31040.965   0.030        0.029
   24   24   31   25    3   24              30853.739         207.411       31061.150   0.020        0.000
   24   24   31   25    3   26              30845.789         215.434       31061.224   0.030        0.028
   24   24   31   27    3   28              30848.533         224.052       31072.585   0.020        0.014
   24   24   31   27    3   26              30857.123         215.434       31072.557   0.030       -0.030
   24   24   31   29    3   30              30851.512         233.255       31084.768   0.020       -0.016
   24   24   31   29    3   28              30860.787         224.052       31084.839   0.020       -0.050
   24   24   31   31    3   32              30854.897         243.035       31097.933   0.015        0.008
   24   24   31   31    3   30              30864.636         233.255       31097.891   0.015        0.026
   24   24   31   33    3   34              30858.489         253.382       31111.871   0.020       -0.021
   24   24   31   33    3   32              30868.815         243.035       31111.851   0.020       -0.026
   24   24   31   33    2   34              30895.838         215.979       31111.817   0.030        0.010
   24   24   31   35    3   34              30873.396         253.382       31126.778   0.040 P     -0.007
   24   24   31   35    3   36              30862.444         264.285       31126.729   0.040 P      0.018
   24   24   31   35    2   34              30910.759         215.979       31126.738   0.040 P      0.046
   24   24   31   37    3   38              30866.791         275.732       31142.523   0.040 P     -0.017
   24   24   31   37    3   36              30878.287         264.285       31142.572   0.073 P     -0.058
   24   24   31   39    3   38              30882.823         275.732       31158.555   0.040 P      0.056
   24   24   31   39    3   40              30870.791         287.710       31158.501   0.040 P      0.004
   24   24   31   39    2   40              30906.609         251.989       31158.598   0.040 P      0.004
   24   24   31   41    3   42              30875.770         300.205       31175.975   0.040 P     -0.007
   24   24   31   41    3   40              30888.262         287.710       31175.972   0.040 P     -0.038
   24   24   31   41    2   40              30923.973         251.989       31175.963   0.108 P     -0.013
   24   24   31   41    2   42              30910.865         265.117       31175.981   0.040 P     -0.031
   24   24   31   43    3   44              30880.928         313.203       31194.131   0.030       -0.029
   24   24   31   43    3   42              30893.903         300.205       31194.108   0.030       -0.037
   24   24   31   43    2   44              30915.371         278.783       31194.154   0.030        0.002
   24   24   31   45    5   44              30840.611         372.466       31213.077   0.020       -0.028
   24   24   31   45    3   46              30886.416         326.685       31213.101   0.020       -0.007
   24   24   31   45    3   44              30899.926         313.203       31213.128   0.020        0.007
   24   24   31   47    5   46              30848.419         384.439       31232.858   0.030       -0.012
   24   24   31   47    3   46              30906.231         326.685       31232.916   0.020        0.011
   24   24   31   47    2   48              30925.269         307.674       31232.943   0.020       -0.007
   24   24   31   47    2   46              30939.921         292.975       31232.895   0.020       -0.035
   24   24   31   49    5   48              30856.758         396.779       31253.537   0.030        0.028
   24   24   31   49    3   50              30898.480         355.032       31253.513   0.020        0.007
   24   24   31   49    3   48              30912.869         340.635       31253.504   0.020       -0.026
   24   24   31   49    2   50              30930.660         322.865       31253.525   0.020        0.033
   24   24   31   49    2   48              30945.849         307.674       31253.523   0.030       -0.020
   24   24   31   51    3   52              30905.067         369.855       31274.922   0.030       -0.032
   24   24   31   51    2   52              30936.436         338.526       31274.963   0.015       -0.041
   24   24   31   51    2   50              30952.084         322.865       31274.949   0.020       -0.050
   24   24   31   53    3   54              30912.148         385.079       31297.227   0.030       -0.023
   24   24   31   53    3   52              30927.375         369.855       31297.230   0.020       -0.010
   24   24   31   53    2   54              30942.588         354.639       31297.227   0.020       -0.002
   24   24   31   53    2   52              30958.669         338.526       31297.195   0.020       -0.039
   24   24   31   55    4   56              30893.552         426.742       31320.293   0.020        0.005
   24   24   31   55    2   56              30949.076         371.178       31320.255   0.015       -0.002
   24   24   31   55    2   54              30965.633         354.639       31320.272   0.020       -0.042
   24   24   31   57    2   58              30956.030         388.120       31344.150   0.020       -0.005
   24   24   31   57    2   56              30972.975         371.178       31344.153   0.020       -0.036
   24   24   31   59    4   58              30927.256         441.599       31368.856   0.030       -0.007
   24   24   31   59    4   60              30912.143         456.679       31368.821   0.020       -0.001
   24   24   31   59    2   60              30963.399         405.436       31368.834   0.020       -0.016
   24   24   31   59    2   58              30980.690         388.120       31368.810   0.020       -0.043
   24   24   31   61    4   60              30937.634         456.679       31394.312   0.020       -0.005
   24   24   31   61    2   62              30971.213         423.093       31394.306   0.020       -0.009
   24   24   31   61    2   60              30988.861         405.436       31394.296   0.020        0.016
   24   24   31   63    2   64              30979.521         441.057       31420.578   0.020       -0.012
   24   24   31   63    2   62              30997.524         423.093       31420.618   0.020        0.007
   24   24   31   65    2   66              30988.376         459.286       31447.662   0.030       -0.034
   24   24   31   65    2   64              31006.633         441.057       31447.691   0.030       -0.016
   24   24   31   65    1   64              31035.289         412.396       31447.685   0.030        0.027
   24   24   31   67    2   68              30997.777         477.732       31475.509   0.020       -0.022
   24   24   31   67    1   68              31023.977         451.556       31475.533   0.030       -0.019
   24   24   31   67    1   66              31043.709         431.825       31475.534   0.030        0.004
   24   24   31   69    2   68              31026.482         477.732       31504.214   0.040 P     -0.020
   24   24   31   69    1   70              31032.678         471.546       31504.224   0.040 P     -0.005
   24   24   31   69    1   68              31052.659         451.556       31504.215   0.647 P      0.003
   24   24   31   71    1   72              31041.962         491.746       31533.708   0.040 P     -0.009
   24   24   31   71    1   70              31062.154         471.546       31533.700   0.040 P     -0.006
   24   24   31   73    1   74              31051.857         512.099       31563.956   0.040 P     -0.029
   24   24   31   73    1   72              31072.193         491.746       31563.939   0.040 P     -0.027
   24   24   31   75    1   76              31063.180         532.531       31595.711   0.040 P      0.006
   24   24   31   75    1   74              31083.581         512.099       31595.679   0.040 P     -0.004
   24   24   31   77    1   78              31073.284         552.947       31626.231   0.040 P     -0.020
   24   24   31   77    1   76              31093.701         532.531       31626.232   0.040 P     -0.036
   24   24   31   79    1   80              31085.701         573.209       31658.910   0.025       -0.010
   24   24   31   79    1   78              31106.008         552.947       31658.956   0.030       -0.023
   24   24   31   81    1   80              31119.011         573.209       31692.220   0.030       -0.047
   24   24   31   81    0   80              31139.375         552.770       31692.146   0.020       -0.013
   24   24   31   83    0   84              31129.067         597.046       31726.113   0.020        0.005
   24   24   31   85    0   86              31142.032         618.774       31760.807   0.020        0.038
   24   24   31   85    0   84              31163.824         597.046       31760.870   0.030        0.006
   24   24   31   87    0   86              31177.588         618.774       31796.362   0.030       -0.013
   24   24   32   15    3   14              30962.779         176.451       31139.229   0.030        0.005
   24   24   32   17    4   16              30927.149         219.080       31146.229   0.030        0.002
   24   24   32   19    4   20              30923.843         230.324       31154.167   0.030        0.007
   24   24   32   21    3   22              30962.828         199.990       31162.818   0.030        0.015
   24   24   32   21    3   20              30969.656         193.177       31162.833   0.030        0.055
   24   24   32   23    3   24              30964.989         207.411       31172.400   0.030        0.013
   24   24   32   25    4   26              30931.285         251.558       31182.843   0.020       -0.007
   24   24   32   25    3   26              30967.379         215.434       31182.813   0.030        0.039
   24   24   32   25    3   24              30975.486         207.411       31182.897   0.050        0.001
   24   24   32   27    4   28              30934.383         259.772       31194.154   0.030        0.018
   24   24   32   27    4   26              30942.499         251.558       31194.056   0.030       -0.004
   24   24   32   27    3   26              30978.722         215.434       31194.157   0.050        0.031
   24   24   32   27    3   28              30970.067         224.052       31194.119   0.030       -0.042
   24   24   32   29    4   30              30937.630         268.539       31206.169   0.030       -0.023
   24   24   32   29    3   28              30982.189         224.052       31206.241   0.030        0.042
   24   24   32   29    3   30              30972.923         233.255       31206.178   0.030       -0.014
   24   24   32   31    3   32              30976.109         243.035       31219.144   0.030        0.027
   24   24   32   31    3   30              30985.925         233.255       31219.180   0.030       -0.034
   24   24   32   33    3   34              30979.596         253.382       31232.979   0.050       -0.028
   24   24   32   33    3   32              30989.931         243.035       31232.966   0.030        0.003
   24   24   32   35    3   34              30994.172         253.382       31247.554   0.050       -0.046
   24   24   32   35    3   36              30983.304         264.285       31247.589   0.040       -0.004
   24   24   32   37    5   38              30923.954         338.989       31262.943   0.020        0.010
   24   24   32   37    4   36              30964.929         298.059       31262.988   0.030       -0.023
   24   24   32   37    3   38              30987.196         275.732       31262.928   0.030       -0.071
   24   24   32   37    3   36              30998.705         264.285       31262.991   0.030       -0.040
   24   24   32   39    3   40              30991.566         287.710       31279.277   0.050       -0.006
   24   24   32   39    3   38              31003.538         275.732       31279.270   0.030       -0.047
   24   24   32   41    3   42              30996.146         300.205       31296.352   0.030       -0.044
   24   24   32   43    3   44              31001.017         313.203       31314.219   0.030        0.003
   24   24   32   43    3   42              31014.022         300.205       31314.227   0.030        0.034
   24   24   32   43    2   44              31035.508         278.783       31314.291   0.050        0.034
   24   24   32   45    3   46              31006.354         326.685       31333.039   0.030        0.011
   24   24   32   45    3   44              31019.759         313.203       31332.962   0.030        0.053
   24   24   32   47    3   48              31011.923         340.635       31352.559   0.020       -0.052
   24   24   32   47    3   46              31025.908         326.685       31352.593   0.030       -0.048
   24   24   32   49    5   48              30976.158         396.779       31372.937   0.020       -0.070
   24   24   32   49    3   50              31017.907         355.032       31372.939   0.030        0.036
   24   24   32   49    3   48              31032.307         340.635       31372.942   0.030        0.037
   24   24   32   51    3   50              31039.100         355.032       31394.132   0.020        0.021
   24   24   32   53    3   54              31031.072         385.079       31416.150   0.030        0.005
   24   24   32   53    3   52              31046.300         369.855       31416.155   0.030       -0.005
   24   24   32   55    2   54              31084.305         354.639       31438.943   0.030        0.047
   24   24   32   55    2   56              31067.780         371.178       31438.958   0.030        0.012
   24   24   32   57    2   56              31091.420         371.178       31462.598   0.050 P     -0.018
   24   24   32   57    2   58              31074.470         388.120       31462.590   0.060 P      0.002
   24   24   32   59    2   58              31099.000         388.120       31487.120   0.060 P      0.012
   24   24   32   59    2   60              31081.650         405.436       31487.086   0.060 P     -0.032
   24   24   32   63    2   62              31114.790         423.093       31537.883   0.060 P     -0.003
   24   24   32   63    2   64              31096.810         441.057       31537.867   0.060 P     -0.018
   24   24   32   65    2   66              31105.464         459.286       31564.751   0.030       -0.012
   24   24   32   65    2   64              31123.684         441.057       31564.742   0.020       -0.007
   24   24   32   67    1   68              31140.729         451.556       31592.285   0.030        0.002
   24   24   32   67    1   66              31160.469         431.825       31592.294   0.030       -0.017
   24   24   32   69    2   70              31124.242         496.335       31620.577   0.030        0.007
   24   24   32   69    2   68              31142.808         477.732       31620.540   0.020        0.012
   24   24   32   71    2   70              31153.316         496.335       31649.651   0.030        0.010
   24   24   32   71    1   72              31157.857         491.746       31649.604   0.020        0.004
   24   24   32   71    1   70              31178.132         471.546       31649.678   0.030        0.005
   24   24   32   73    3   72              31145.706         533.786       31679.492   0.030       -0.017
   24   24   32   73    2   72              31164.480         515.023       31679.503   0.040       -0.007
   24   24   32   73    1   74              31167.346         512.099       31679.445   0.030        0.021
   24   24   32   73    1   72              31187.728         491.746       31679.475   0.030       -0.004
   24   24   32   75    1   76              31177.467         532.531       31709.998   0.030       -0.002
   24   24   32   75    1   74              31197.923         512.099       31710.022   0.020       -0.033
   24   24   32   77    1   78              31188.429         552.947       31741.376   0.030        0.009
   24   24   32   77    1   76              31208.887         532.531       31741.418   0.030       -0.016
   24   24   32   79    1   80              31200.237         573.209       31773.447   0.020       -0.005
   24   24   32   79    1   78              31220.515         552.947       31773.463   0.030       -0.011
   24   24   32   81    0   80              31253.563         552.770       31806.333   0.040 P     -0.009
   24   24   32   81    0   82              31231.368         574.976       31806.344   0.957 P      0.005
   24   24   32   83    0   84              31242.894         597.046       31839.940   0.040 P     -0.021
   24   24   32   83    0   82              31264.953         574.976       31839.930   0.040 P      0.026
   24   24   32   85    0   86              31255.542         618.774       31874.317   0.040 P     -0.003
   24   24   32   85    0   84              31277.236         597.046       31874.282   0.030       -0.003
   24   24   33   17    4   18              31041.944         224.406       31266.351   0.050       -0.008
   24   24   33   17    4   16              31047.322         219.080       31266.402   0.025       -0.022
   24   24   33   19    4   20              31043.859         230.324       31274.183   0.020        0.015
   24   24   33   19    4   18              31049.790         224.406       31274.196   0.020       -0.046
   24   24   33   23    4   24              31048.371         243.906       31292.277   0.020        0.046
   24   24   33   29    4   28              31065.887         259.772       31325.658   0.040        0.047
   24   24   33   29    4   30              31057.184         268.539       31325.723   0.020        0.041
   24   24   33   31    4   30              31069.879         268.539       31338.418   0.025        0.042
   24   24   33   33    4   34              31064.420         287.694       31352.115   0.040        0.023
   24   24   33   35    4   36              31068.440         298.059       31366.499   0.020       -0.006
   24   24   33   37    4   38              31072.881         308.932       31381.814   0.040 P     -0.014
   24   24   33   39    3   38              31122.170         275.732       31397.902   0.060 P      0.015
   24   24   33   39    3   40              31110.220         287.710       31397.930   0.060 P      0.074
   24   24   33   41    3   40              31127.260         287.710       31414.970   0.060 P      0.044
   24   24   33   41    3   42              31114.790         300.205       31414.995   0.060 P      0.045
   24   24   33   43    3   42              31132.040         300.205       31432.245   0.060 P     -0.019
   24   24   33   43    3   44              31118.900         313.203       31432.103   0.060 P      0.061
   24   24   33   45    3   46              31124.123         326.685       31450.808   0.040 P      0.076
   24   24   33   45    3   44              31137.651         313.203       31450.853   0.040 P     -0.018
   24   24   33   45    2   46              31157.928         292.975       31450.903   0.030        0.029
   24   24   33   47    3   48              31129.585         340.635       31470.220   0.020        0.029
   24   24   33   47    3   46              31143.499         326.685       31470.184   0.020        0.023
   24   24   33   47    2   46              31177.242         292.975       31470.216   0.040        0.035
   24   24   33   49    3   50              31135.306         355.032       31490.339   0.020        0.055
   24   24   33   49    3   48              31149.692         340.635       31490.327   0.020        0.041
   24   24   33   49    2   50              31167.440         322.865       31490.305   0.030        0.036
   24   24   33   49    2   48              31182.711         307.674       31490.386   0.030        0.009
   24   24   33   51    3   52              31141.432         369.855       31511.287   0.020       -0.004
   24   24   33   51    2   50              31188.452         322.865       31511.317   0.030        0.028
   24   24   33   51    2   52              31172.736         338.526       31511.263   0.030        0.054
   24   24   33   53    3   54              31147.864         385.079       31532.942   0.020        0.010
   24   24   33   53    3   52              31163.082         369.855       31532.937   0.030        0.021
   24   24   33   53    2   52              31194.440         338.526       31532.966   0.040        0.036
   24   24   33   53    2   54              31178.299         354.639       31532.938   0.030        0.067
   24   24   33   55    3   56              31154.791         400.676       31555.467   0.020        0.010
   24   24   33   55    2   56              31184.362         371.178       31555.540   0.030        0.040
   24   24   33   55    2   54              31200.868         354.639       31555.507   0.030        0.024
   24   24   33   57    5   56              31129.638         449.169       31578.807   0.030        0.010
   24   24   33   57    3   56              31178.114         400.676       31578.790   0.020        0.001
   24   24   33   57    2   56              31207.643         371.178       31578.821   0.030        0.027
   24   24   33   57    2   58              31190.727         388.120       31578.847   0.030       -0.008
   24   24   33   59    3   58              31186.329         416.617       31602.946   0.030        0.015
   24   24   33   59    2   60              31197.451         405.436       31602.887   0.020        0.006
   24   24   33   59    2   58              31214.785         388.120       31602.905   0.020       -0.009
   24   24   33   61    2   62              31204.709         423.093       31627.803   0.030        0.044
   24   24   33   61    2   60              31222.291         405.436       31627.727   0.030       -0.027
   24   24   33   63    4   64              31166.139         487.254       31653.393   0.030        0.007
   24   24   33   63    2   64              31212.368         441.057       31653.425   0.030       -0.009
   24   24   33   63    2   62              31230.380         423.093       31653.473   0.030        0.032
   24   24   33   65    4   66              31177.275         502.572       31679.848   0.030       -0.006
   24   24   33   65    2   64              31238.884         441.057       31679.941   0.030       -0.018
   24   24   33   65    2   66              31220.581         459.286       31679.868   0.030        0.014
   24   24   33   65    1   66              31248.118         431.825       31679.944   0.040        0.054
   24   24   33   67    2   66              31247.798         459.286       31707.084   0.020       -0.030
   24   24   33   67    1   68              31255.537         451.556       31707.093   0.030        0.011
   24   24   33   67    1   66              31275.266         431.825       31707.091   0.030       -0.003
   24   24   33   69    2   68              31257.360         477.732       31735.092   0.040 P     -0.014
   24   24   33   69    2   70              31238.717         496.335       31735.052   0.040 P      0.014
   24   24   33   69    1   70              31263.507         471.546       31735.052   0.040 P     -0.010
   24   24   33   69    1   68              31283.514         451.556       31735.070   0.040 P      0.010
   24   24   33   71    2   70              31267.490         496.335       31763.825   0.040 P      0.013
   24   24   33   71    1   72              31272.061         491.746       31763.807   0.040 P     -0.005
   24   24   33   71    1   70              31292.288         471.546       31763.834   0.040 P      0.004
   24   24   33   73    2   72              31278.281         515.023       31793.303   0.065 P      0.033
   24   24   33   73    2   74              31259.574         533.696       31793.270   0.040 P     -0.067
   24   24   33   73    1   74              31281.202         512.099       31793.301   0.040 P     -0.057
   24   24   33   73    1   72              31301.545         491.746       31793.292   0.040 P     -0.042
   24   24   33   75    1   74              31311.592         512.099       31823.691   0.131 P     -0.063
   24   24   33   75    1   76              31291.165         532.531       31823.696   0.040 P      0.025
   24   24   33   77    1   76              31321.310         532.531       31853.841   0.040 P     -0.016
   24   24   33   77    1   78              31300.880         552.947       31853.827   0.040 P      0.033
   24   24   33   79    1   80              31312.678         573.209       31885.887   0.040 P      0.031
   24   24   33   79    1   78              31332.962         552.947       31885.909   0.040 P      0.015
   24   24   33   81    1   80              31345.204         573.209       31918.413   0.030        0.081
   24   24   33   81    0   82              31343.427         574.976       31918.404   0.030        0.004
   24   24   33   81    0   80              31365.637         552.770       31918.407   0.030        0.019
   24   24   33   83    0   84              31354.508         597.046       31951.554   0.030        0.022
   24   24   33   83    0   82              31376.559         574.976       31951.535   0.030        0.012
   24   24   33   85    0   86              31366.622         618.774       31985.396   0.030        0.005
   24   24   33   85    0   84              31388.398         597.046       31985.445   0.030        0.015
   24   24   33   87    0   86              31401.255         618.774       32020.029   0.030       -0.006
   24   24   34   15    4   14              31163.193         214.350       31377.543   0.050        0.007
   24   24   34   19    4   18              31167.787         224.406       31392.193   0.030        0.038
   24   24   34   23    4   24              31166.180         243.906       31410.087   0.030        0.027
   24   24   34   31    4   32              31177.816         277.850       31455.666   0.030       -0.021
   24   24   34   31    3   30              31222.393         233.255       31455.648   0.030       -0.068
   24   24   34   31    3   32              31212.593         243.035       31455.628   0.034        0.031
   24   24   34   33    3   32              31226.085         243.035       31469.121   0.062        0.025
   24   24   34   33    3   34              31215.769         253.382       31469.151   0.020       -0.026
   24   24   34   35    3   36              31219.108         264.285       31483.393   0.028        0.024
   24   24   34   35    3   34              31230.022         253.382       31483.404   0.020        0.004
   24   24   34   37    4   36              31200.339         298.059       31498.398   0.030       -0.009
   24   24   34   37    3   38              31222.748         275.732       31498.480   0.020       -0.015
   24   24   34   37    3   36              31234.184         264.285       31498.469   0.020        0.009
   24   24   34   39    3   40              31226.665         287.710       31514.375   0.024        0.029
   24   24   34   39    3   38              31238.637         275.732       31514.369   0.020        0.006
   24   24   34   41    3   42              31230.802         300.205       31531.007   0.020       -0.012
   24   24   34   41    3   40              31243.305         287.710       31531.015   0.020        0.008
   24   24   34   43    4   42              31216.381         332.144       31548.525   0.020        0.061
   24   24   34   43    3   44              31235.350         313.203       31548.553   0.025        0.002
   24   24   34   43    3   42              31248.364         300.205       31548.569   0.030        0.002
   24   24   34   45    4   44              31222.449         344.450       31566.899   0.100       -0.006
   24   24   34   45    3   46              31240.161         326.685       31566.846   0.023       -0.026
   24   24   34   45    3   44              31253.640         313.203       31566.843   0.021        0.015
   24   24   34   47    3   46              31259.266         326.685       31585.951   0.023        0.039
   24   24   34   49    3   48              31265.202         340.635       31605.837   0.018        0.031
   24   24   34   51    3   52              31256.662         369.855       31626.516   0.020       -0.014
   24   24   34   51    3   50              31271.462         355.032       31626.494   0.020        0.044
   24   24   34   53    3   54              31262.896         385.079       31647.975   0.030       -0.094
   24   24   34   53    3   52              31278.111         369.855       31647.966   0.020       -0.095
   24   24   34   55    3   56              31269.525         400.676       31670.202   0.040 P      0.045
   24   24   34   55    3   54              31285.158         385.079       31670.237   0.040 P      0.044
   24   24   34   55    2   54              31315.526         354.639       31670.165   0.050 P      0.046
   24   24   34   55    2   56              31299.043         371.178       31670.222   0.050 P      0.053
   24   24   34   57    3   58              31276.631         416.617       31693.248   0.040 P      0.043
   24   24   34   57    3   56              31292.584         400.676       31693.260   0.040 P     -0.004
   24   24   34   57    2   56              31322.068         371.178       31693.246   0.050 P      0.001
   24   24   34   57    2   58              31305.114         388.120       31693.234   0.050 P      0.011
   24   24   34   59    3   60              31284.263         432.867       31717.129   0.040 P      0.019
   24   24   34   59    2   58              31329.009         388.120       31717.129   0.040 P      0.025
   24   24   34   59    2   60              31311.688         405.436       31717.124   0.040 P      0.018
   24   24   34   61    2   60              31336.406         405.436       31741.842   0.040 P      0.023
   24   24   34   61    2   62              31318.770         423.093       31741.863   0.068 P      0.001
   24   24   34   63    2   62              31343.386         423.093       31766.479   0.040 P      0.005
   24   24   34   63    2   64              31325.402         441.057       31766.460   0.040 P      0.023
   24   24   34   65    2   66              31333.607         459.286       31792.893   0.040 P      0.014
   24   24   34   65    2   64              31351.812         441.057       31792.869   0.040 P      0.013
   24   24   34   67    2   68              31342.012         477.732       31819.744   0.040 P     -0.004
   24   24   34   67    2   66              31360.479         459.286       31819.765   0.040 P     -0.005
   24   24   34   69    2   68              31369.664         477.732       31847.396   0.030        0.003
   24   24   34   69    2   70              31351.099         496.335       31847.434   0.030       -0.017
   24   24   34   71    2   70              31379.459         496.335       31875.794   0.030       -0.010
   24   24   34   71    1   72              31384.074         491.746       31875.820   0.020        0.014
   24   24   34   71    1   70              31404.216         471.546       31875.761   0.021        0.018
   24   24   34   73    2   74              31371.131         533.696       31904.826   0.050       -0.004
   24   24   34   73    2   72              31389.870         515.023       31904.892   0.030       -0.007
   24   24   34   73    1   74              31392.759         512.099       31904.858   0.030       -0.018
   24   24   34   75    2   74              31400.996         533.696       31934.692   0.020        0.013
   24   24   34   75    1   76              31402.178         532.531       31934.709   0.034       -0.013
   24   24   34   75    1   74              31422.628         512.099       31934.727   0.030        0.044
   24   24   34   77    1   78              31412.347         552.947       31965.294   0.020        0.004
   24   24   34   77    1   76              31432.753         532.531       31965.284   0.030       -0.038
   24   24   34   77    1   78              31412.324         552.947       31965.272   0.030       -0.004
   24   24   34   79    1   80              31423.383         573.209       31996.593   0.030        0.017
   24   24   34   79    1   78              31443.654         552.947       31996.601   0.020       -0.012
   24   24   34   81    1   82              31435.552         593.056       32028.608   0.030        0.014
   24   24   34   81    1   80              31455.396         573.209       32028.606   0.020        0.036
   24   24   34   83    0   84              31464.290         597.046       32061.337   0.030        0.027
   24   24   34   83    0   82              31486.312         574.976       32061.289   0.030        0.016
   24   24   35   27    4   28              31287.093         259.772       31546.865   0.030       -0.037
   24   24   35   27    4   26              31295.308         251.558       31546.865   0.020       -0.007
   24   24   35   29    4   28              31298.763         259.772       31558.535   0.030        0.009
   24   24   35   29    4   30              31289.996         268.539       31558.535   0.030        0.021
   24   24   35   31    4   30              31302.433         268.539       31570.972   0.030        0.020
   24   24   35   33    4   32              31306.395         277.850       31584.245   0.020       -0.038
   24   24   35   33    4   34              31296.564         287.694       31584.258   0.030       -0.014
   24   24   35   35    3   36              31334.071         264.285       31598.357   0.030        0.076
   24   24   35   39    3   38              31353.217         275.732       31628.949   0.040        0.064
   24   24   35   39    3   40              31341.219         287.710       31628.929   0.030       -0.024
   24   24   35   39    4   38              31320.038         308.932       31628.971   0.030       -0.002
   24   24   35   39    4   40              31308.638         320.299       31628.937   0.020       -0.040
   24   24   35   41    4   40              31325.124         320.299       31645.423   0.030       -0.028
   24   24   35   43    4   42              31330.795         332.144       31662.939   0.040 P     -0.039
   24   24   35   43    4   44              31318.520         344.450       31662.970   0.040 P     -0.058
   24   24   35   45    4   46              31323.319         357.197       31680.516   0.040 P      0.022
   24   24   35   45    4   44              31336.069         344.450       31680.519   0.040 P      0.011
   24   24   35   47    4   46              31342.290         357.197       31699.488   0.040 P     -0.041
   24   24   35   47    4   48              31329.110         370.366       31699.476   0.040 P      0.001
   24   24   35   49    3   48              31378.585         340.635       31719.220   0.020       -0.028
   24   24   35   49    3   50              31364.142         355.032       31719.175   0.030        0.022
   24   24   35   51    3   52              31369.817         369.855       31739.672   0.030       -0.012
   24   24   35   51    3   50              31384.570         355.032       31739.602   0.030        0.014
   24   24   35   53    3   54              31375.771         385.079       31760.849   0.020       -0.013
   24   24   35   53    3   52              31391.017         369.855       31760.872   0.030       -0.041
   24   24   35   55    3   54              31397.750         385.079       31782.829   0.020        0.001
   24   24   35   57    3   58              31388.994         416.617       31805.611   0.032       -0.018
   24   24   35   57    3   56              31404.902         400.676       31805.578   0.020        0.009
   24   24   35   57    2   56              31434.361         371.178       31805.539   0.020        0.018
   24   24   35   59    3   58              31412.433         416.617       31829.050   0.020        0.018
   24   24   35   61    3   62              31403.949         449.384       31853.333   0.030       -0.004
   24   24   35   61    3   60              31420.457         432.867       31853.324   0.020        0.015
   24   24   35   63    3   62              31428.954         449.384       31878.338   0.028        0.018
   24   24   35   63    2   64              31437.273         441.057       31878.331   0.020       -0.060
   24   24   35   63    2   62              31455.245         423.093       31878.338   0.020       -0.013
   24   24   35   65    3   64              31437.953         466.122       31904.075   0.030       -0.048
   24   24   35   65    2   66              31444.852         459.286       31904.138   0.030        0.047
   24   24   35   67    2   68              31452.891         477.732       31930.623   0.015        0.150
   24   24   35   67    2   66              31471.333         459.286       31930.620   0.030        0.056
   24   24   35   69    2   70              31461.539         496.335       31957.874   0.020        0.047
   24   24   35   71    2   72              31470.877         515.023       31985.900   0.020        0.076
   24   24   35   73    2   74              31480.924         533.696       32014.619   0.025       -0.003
   24   24   35   75    2   74              31510.540         533.696       32044.236   0.060 P     -0.010
   24   24   35   75    2   76              31492.100         552.205       32044.305   0.060 P     -0.012
   24   24   35   75    1   76              31511.750         532.531       32044.281   0.060 P      0.020
   24   24   35   77    1   76              31540.730         532.531       32073.261   0.100 P      0.000
   24   24   35   77    1   78              31520.430         552.947       32073.377   0.100 P     -0.005
   24   24   35   79    1   78              31552.000         552.947       32104.947   0.060 P      0.018
   24   24   35   79    1   80              31531.760         573.209       32104.969   0.060 P     -0.017
   24   24   35   81    1   80              31563.491         573.209       32136.701   0.020        0.003
   24   24   36   27    5   26              31375.830         284.628       31660.458   0.030        0.020
   24   24   36   27    4   26              31408.869         251.558       31660.427   0.030       -0.044
   24   24   36   27    5   28              31367.942         292.428       31660.370   0.025        0.059
   24   24   36   29    4   28              31412.112         259.772       31671.883   0.025        0.050
   24   24   36   29    4   30              31403.306         268.539       31671.845   0.020        0.025
   24   24   36   31    4   30              31415.689         268.539       31684.228   0.020       -0.026
   24   24   36   31    4   32              31406.360         277.850       31684.210   0.020        0.008
   24   24   36   35    4   34              31423.630         287.694       31711.324   0.020        0.046
   24   24   36   35    4   36              31413.199         298.059       31711.258   0.030       -0.032
   24   24   36   39    4   38              31432.614         308.932       31741.547   0.030       -0.032
   24   24   36   39    4   40              31421.201         320.299       31741.500   0.040       -0.002
   24   24   36   41    4   40              31437.482         320.299       31757.781   0.030        0.007
   24   24   36   41    4   42              31425.726         332.144       31757.870   0.030        0.036
   24   24   36   43    4   42              31442.690         332.144       31774.834   0.030       -0.018
   24   24   36   43    3   44              31461.664         313.203       31774.866   0.030        0.002
   24   24   36   45    4   44              31448.258         344.450       31792.707   0.020        0.026
   24   24   36   45    4   46              31435.525         357.197       31792.722   0.020        0.024
   24   24   36   47    3   48              31470.675         340.635       31811.310   0.030       -0.027
   24   24   36   49    3   50              31475.718         355.032       31830.751   0.030       -0.039
   24   24   36   51    4   52              31452.990         397.872       31850.862   0.030       -0.027
   24   24   36   51    3   52              31481.013         369.855       31850.867   0.030       -0.018
   24   24   36   53    7   52              31411.525         460.263       31871.788   0.030       -0.032
   24   24   36   55    3   54              31508.433         385.079       31893.511   0.020       -0.060
   24   24   36   55    3   56              31492.813         400.676       31893.489   0.020        0.028
   24   24   36   57    3   56              31515.321         400.676       31915.997   0.049        0.046
   24   24   36   57    3   58              31499.350         416.617       31915.968   0.020        0.061
   24   24   36   59    3   58              31522.611         416.617       31939.228   0.040 P      0.049
   24   24   36   59    3   60              31506.380         432.867       31939.246   0.040 P     -0.041
   24   24   36   61    3   60              31530.413         432.867       31963.279   0.040 P     -0.028
   24   24   36   61    3   62              31513.908         449.384       31963.292   0.040 P     -0.023
   24   24   36   63    3   62              31537.440         449.384       31986.824   0.040 P      0.022
   24   24   36   63    3   64              31520.810         466.122       31986.932   0.040 P      0.014
   24   24   36   63    2   64              31545.760         441.057       31986.817   0.050 P      0.002
   24   24   36   65    3   64              31546.999         466.122       32013.120   0.040 P      0.024
   24   24   36   65    2   66              31553.861         459.286       32013.148   0.040 P      0.078
   24   24   36   65    3   66              31530.101         483.021       32013.122   0.040 P      0.056
   24   24   36   67    3   66              31556.404         483.021       32039.426   0.030       -0.001
   24   24   36   67    2   66              31580.111         459.286       32039.397   0.030        0.024
   24   24   36   67    2   68              31561.692         477.732       32039.424   0.030        0.030
   24   24   36   69    3   68              31566.358         500.008       32066.367   0.040        0.060
   24   24   36   69    2   68              31588.562         477.732       32066.294   0.030        0.014
   24   24   36   69    2   68              31588.584         477.732       32066.316   0.030        0.012
   24   24   36   71    2   70              31597.604         496.335       32093.939   0.030        0.022
   24   24   36   71    2   72              31578.936         515.023       32093.959   0.020       -0.027
   24   24   36   73    2   72              31607.272         515.023       32122.295   0.030        0.036
   24   24   36   73    2   74              31588.682         533.696       32122.378   0.030        0.037
   24   24   36   75    2   74              31617.719         533.696       32151.415   0.030        0.006
   24   24   36   75    2   76              31599.243         552.205       32151.448   0.030        0.022
   24   24   36   77    2   76              31628.993         552.205       32181.198   0.030        0.006
   24   24   36   79    1   80              31638.488         573.209       32211.698   0.020        0.002
   24   24   36   83    1   82              31681.707         593.056       32274.764   0.020       -0.011
   24   24   37   29    4   28              31523.569         259.772       31783.341   0.030       -0.005
   24   24   37   35    4   34              31534.598         287.694       31822.293   0.030       -0.015
   24   24   37   35    4   36              31524.229         298.059       31822.289   0.030        0.031
   24   24   37   37    4   36              31538.725         298.059       31836.784   0.030       -0.024
   24   24   37   37    4   38              31527.925         308.932       31836.858   0.030       -0.002
   24   24   37   39    4   38              31543.118         308.932       31852.050   0.030       -0.014
   24   24   37   39    4   40              31531.778         320.299       31852.077   0.040       -0.041
   24   24   37   41    4   40              31547.907         320.299       31868.207   0.030        0.006
   24   24   37   41    4   42              31536.066         332.144       31868.210   0.020       -0.016
   24   24   37   43    4   42              31552.985         332.144       31885.128   0.040 P      0.015
   24   24   37   43    4   44              31540.674         344.450       31885.124   0.040 P      0.016
   24   24   37   45    4   44              31557.612         344.450       31902.062   0.040 P     -0.046
   24   24   37   45    4   46              31544.810         357.197       31902.007   0.040 P     -0.030
   24   24   37   47    4   46              31563.757         357.197       31920.955   0.040 P     -0.022
   24   24   37   47    4   48              31550.585         370.366       31920.952   0.040 P      0.011
   24   24   37   49    4   48              31569.735         370.366       31940.101   0.040 P      0.016
   24   24   37   49    4   50              31556.212         383.933       31940.145   0.030        0.015
   24   24   37   51    4   50              31576.175         383.933       31960.109   0.030       -0.003
   24   24   37   51    4   52              31562.193         397.872       31960.065   0.030       -0.004
   24   24   37   53    4   52              31582.890         397.872       31980.762   0.030       -0.060
   24   24   37   53    4   54              31568.670         412.152       31980.822   0.030       -0.022
   24   24   37   55    4   54              31590.016         412.152       32002.169   0.030        0.074
   24   24   37   55    4   56              31575.439         426.742       32002.180   0.040        0.009
   24   24   37   55    3   56              31601.505         400.676       32002.181   0.030       -0.070
   24   24   37   57    3   58              31607.754         416.617       32024.371   0.030        0.030
   24   24   37   57    3   56              31623.690         400.676       32024.366   0.030       -0.008
   24   24   37   59    3   58              31630.655         416.617       32047.272   0.030       -0.052
   24   24   37   59    3   60              31614.390         432.867       32047.257   0.050        0.022
   24   24   37   61    3   60              31638.056         432.867       32070.922   0.020       -0.012
   24   24   37   61    3   62              31621.531         449.384       32070.915   0.030       -0.040
   24   24   37   63    3   62              31645.916         449.384       32095.300   0.020       -0.077
   24   24   37   63    3   64              31629.154         466.122       32095.276   0.030       -0.006
   24   24   37   65    3   64              31654.307         466.122       32120.429   0.030       -0.011
   24   24   37   65    3   66              31637.396         483.021       32120.417   0.030       -0.053
   24   24   37   65    2   66              31661.101         459.286       32120.388   0.030       -0.025
   24   24   37   67    2   66              31686.983         459.286       32146.269   0.030       -0.046
   24   24   37   67    3   68              31646.256         500.008       32146.265   0.030       -0.080
   24   24   37   67    3   66              31663.241         483.021       32146.262   0.030        0.063
   24   24   37   69    3   68              31672.826         500.008       32172.834   0.030        0.014
   24   24   37   69    2   68              31695.092         477.732       32172.824   0.030        0.023
   24   24   37   69    3   70              31655.820         516.982       32172.802   0.030       -0.038
   24   24   37   71    2   70              31703.741         496.335       32200.077   0.030        0.012
   24   24   37   71    2   72              31685.064         515.023       32200.087   0.020        0.006
   24   24   37   73    2   72              31713.139         515.023       32228.162   0.040 P     -0.048
   24   24   37   73    2   74              31694.461         533.696       32228.157   0.040 P      0.049
   24   24   37   75    2   74              31723.311         533.696       32257.007   0.040 P      0.028
   24   24   37   75    2   76              31704.843         552.205       32257.048   0.040 P      0.024
   24   24   37   77    1   76              31753.220         532.531       32285.751   0.040 P      0.015
   24   24   37   77    1   78              31732.790         552.947       32285.737   0.040 P      0.034
   24   24   37   79    1   78              31763.091         552.947       32316.038   0.040 P      0.024
   24   24   37   79    1   80              31742.818         573.209       32316.028   0.040 P      0.002
   24   24   37   81    1   80              31773.704         573.209       32346.914   0.040 P      0.048
   24   24   37   81    1   82              31753.856         593.056       32346.913   0.040 P     -0.006
   24   24   37   83    1   82              31785.350         593.056       32378.406   0.040 P      0.019
   24   24   38   31    4   30              31636.309         268.539       31904.848   0.030        0.046
   24   24   38   33    4   32              31639.880         277.850       31917.730   0.030       -0.023
   24   24   38   33    4   34              31629.959         287.694       31917.654   0.030        0.035
   24   24   38   35    4   34              31643.584         287.694       31931.278   0.030        0.063
   24   24   38   35    4   36              31633.250         298.059       31931.309   0.030        0.015
   24   24   38   37    4   36              31647.545         298.059       31945.604   0.030        0.036
   24   24   38   37    4   38              31636.664         308.932       31945.596   0.030        0.012
   24   24   38   39    4   38              31651.798         308.932       31960.731   0.030        0.004
   24   24   38   39    4   40              31640.417         320.299       31960.716   0.030        0.024
   24   24   38   41    4   40              31656.242         320.299       31976.541   0.030        0.022
   24   24   38   41    4   42              31644.424         332.144       31976.568   0.030       -0.019
   24   24   38   43    4   42              31661.060         332.144       31993.204   0.030        0.022
   24   24   38   43    4   44              31648.771         344.450       31993.220   0.030        0.009
   24   24   38   45    4   44              31666.142         344.450       32010.592   0.030        0.030
   24   24   38   45    4   46              31653.467         357.197       32010.665   0.030        0.033
   24   24   38   47    4   46              31671.545         357.197       32028.742   0.020        0.030
   24   24   38   49    5   48              31650.898         396.779       32047.677   0.030       -0.002
   24   24   38   49    4   50              31663.748         383.933       32047.681   0.030        0.027
   24   24   38   51    4   50              31683.427         383.933       32067.360   0.030       -0.012
   24   24   38   53    4   52              31689.879         397.872       32087.751   0.030        0.006
   24   24   38   53    3   52              31717.866         369.855       32087.721   0.030        0.004
   24   24   38   53    4   54              31675.579         412.152       32087.732   0.030        0.008
   24   24   38   53    3   54              31702.698         385.079       32087.776   0.030        0.025
   24   24   38   55    4   54              31696.787         412.152       32108.940   0.030       -0.009
   24   24   38   55    4   56              31682.133         426.742       32108.874   0.030        0.004
   24   24   38   55    3   56              31708.185         400.676       32108.861   0.030       -0.020
   24   24   38   55    3   54              31723.769         385.079       32108.848   0.050       -0.004
   24   24   38   57    4   56              31704.075         426.742       32130.816   0.030       -0.011
   24   24   38   57    3   56              31730.104         400.676       32130.780   0.020       -0.020
   24   24   38   57    3   58              31714.170         416.617       32130.788   0.020       -0.023
   24   24   38   59    4   58              31711.851         441.599       32153.451   0.030        0.017
   24   24   38   59    3   58              31736.829         416.617       32153.446   0.030       -0.018
   24   24   38   59    3   60              31720.576         432.867       32153.443   0.030        0.011
   24   24   38   61    5   60              31700.249         476.529       32176.778   0.040 P      0.006
   24   24   38   61    3   62              31727.490         449.384       32176.874   0.040 P     -0.040
   24   24   38   63    3   62              31750.900         449.384       32200.284   0.060 P     -0.016
   24   24   38   63    3   64              31734.170         466.122       32200.292   0.060 P     -0.015
   24   24   38   65    3   64              31759.270         466.122       32225.392   0.060 P      0.007
   24   24   38   65    3   66              31742.420         483.021       32225.441   0.060 P      0.018
   24   24   38   67    2   68              31773.277         477.732       32251.009   0.040 P      0.009
   24   24   38   69    2   68              31799.551         477.732       32277.283   0.030        0.053
   24   24   38   69    3   68              31777.302         500.008       32277.310   0.020        0.045
   24   24   38   69    2   70              31780.867         496.335       32277.203   0.030        0.034
   24   24   38   71    3   70              31787.203         516.982       32304.185   0.030        0.017
   24   24   38   71    2   70              31807.872         496.335       32304.207   0.030        0.034
   24   24   38   71    2   72              31789.178         515.023       32304.201   0.030        0.003
   24   24   38   73    2   72              31816.799         515.023       32331.822   0.020       -0.033
   24   24   38   73    2   74              31798.119         533.696       32331.815   0.030       -0.032
   24   24   38   75    2   74              31826.448         533.696       32360.144   0.020        0.059
   24   24   38   75    1   76              31827.572         532.531       32360.103   0.030        0.105
   24   24   38   77    2   76              31836.960         552.205       32389.164   0.030        0.101
   24   24   38   77    1   78              31836.205         552.947       32389.153   0.030        0.027
   24   24   38   79    2   78              31848.581         570.253       32418.835   0.030       -0.003
   24   24   38   79    1   80              31845.596         573.209       32418.806   0.030       -0.041
   24   24   38   81    1   82              31856.193         593.056       32449.249   0.030        0.023
   24   24   38   81    1   80              31875.990         573.209       32449.199   0.030        0.052
   24   24   38   83    1   82              31887.184         593.056       32480.240   0.030       -0.005
   24   24   39   23    5   22              31698.773         270.625       31969.398   0.030       -0.037
   24   24   39   29    5   28              31708.000         292.428       32000.427   0.030        0.022
   24   24   39   31    5   30              31711.467         300.748       32012.214   0.030       -0.054
   24   24   39   33    5   32              31715.315         309.577       32024.892   0.030       -0.039
   24   24   39   33    5   34              31705.967         318.902       32024.869   0.030       -0.045
   24   24   39   35    5   34              31719.371         318.902       32038.273   0.030       -0.019
   24   24   39   35    5   36              31709.491         328.711       32038.202   0.030       -0.049
   24   24   39   37    5   36              31723.676         328.711       32052.387   0.030        0.036
   24   24   39   37    5   38              31713.481         338.989       32052.471   0.020        0.033
   24   24   39   39    5   38              31728.322         338.989       32067.312   0.030       -0.065
   24   24   39   39    4   38              31758.433         308.932       32067.366   0.030        0.035
   24   24   39   39    5   40              31717.637         349.720       32067.357   0.030       -0.002
   24   24   39   39    4   40              31747.078         320.299       32067.377   0.030       -0.052
   24   24   39   41    4   40              31762.757         320.299       32083.056   0.020        0.019
   24   24   39   43    5   42              31738.607         360.886       32099.493   0.030       -0.043
   24   24   39   43    4   44              31755.113         344.450       32099.563   0.030       -0.017
   24   24   39   47    4   46              31777.197         357.197       32134.395   0.040 P      0.020
   24   24   39   47    4   48              31764.036         370.366       32134.403   0.040 P      0.042
   24   24   39   49    4   48              31782.750         370.366       32153.116   0.040 P      0.030
   24   24   39   49    4   50              31769.225         383.933       32153.158   0.040 P      0.008
   24   24   39   51    4   50              31788.575         383.933       32172.508   0.040 P      0.043
   24   24   39   51    4   52              31774.637         397.872       32172.508   0.040 P     -0.045
   24   24   39   53    6   52              31749.325         443.360       32192.685   0.040 P      0.000
   24   24   39   53    4   52              31794.833         397.872       32192.704   0.040 P     -0.060
   24   24   39   53    4   54              31780.549         412.152       32192.702   0.040 P      0.003
   24   24   39   55    4   54              31801.429         412.152       32213.581   0.030        0.017
   24   24   39   55    4   56              31786.824         426.742       32213.565   0.030        0.011
   24   24   39   55    6   54              31758.200         455.441       32213.641   0.030       -0.005
   24   24   39   57    4   56              31808.453         426.742       32235.195   0.030       -0.059
   24   24   39   59    4   58              31815.882         441.599       32257.481   0.030       -0.052
   24   24   39   59    3   58              31840.839         416.617       32257.457   0.030        0.013
   24   24   39   59    3   60              31824.610         432.867       32257.477   0.030        0.018
   24   24   39   61    3   60              31847.672         432.867       32280.539   0.030       -0.059
   24   24   39   61    3   62              31831.221         449.384       32280.605   0.030       -0.024
   24   24   39   63    3   62              31854.928         449.384       32304.312   0.030        0.011
   24   24   39   63    3   64              31838.136         466.122       32304.258   0.030       -0.021
   24   24   39   65    3   64              31862.682         466.122       32328.804   0.030       -0.019
   24   24   39   65    3   66              31845.728         483.021       32328.750   0.030       -0.015
   24   24   39   67    3   66              31870.859         483.021       32353.880   0.030       -0.014
   24   24   39   67    3   68              31853.966         500.008       32353.974   0.030        0.006
   24   24   39   67    2   68              31876.181         477.732       32353.913   0.030        0.011
   24   24   39   69    2   68              31902.100         477.732       32379.832   0.030       -0.008
   24   24   39   69    3   68              31879.785         500.008       32379.793   0.030        0.007
   24   24   39   69    2   70              31883.499         496.335       32379.834   0.030        0.026
   24   24   39   69    3   70              31862.856         516.982       32379.838   0.030        0.017
   24   24   39   71    3   70              31889.416         516.982       32406.398   0.030        0.068
   24   24   39   71    2   72              31891.356         515.023       32406.378   0.030        0.033
   24   24   39   71    3   72              31872.588         533.786       32406.374   0.040        0.008
   24   24   39   73    2   72              31918.700         515.023       32433.722   0.040 P     -0.008
   24   24   39   73    2   74              31900.008         533.696       32433.704   0.040 P      0.058
   24   24   39   75    2   74              31928.820         533.696       32462.516   0.050 P      0.049
   24   24   39   75    2   76              31910.160         552.205       32462.365   0.070 P      0.041
   24   24   39   77    2   76              31937.732         552.205       32489.936   0.040 P      0.050
   24   24   39   77    2   78              31919.632         570.253       32489.885   0.040 P      0.021
   24   24   39   81    1   82              31956.292         593.056       32549.348   0.030       -0.016
   24   24   39   83    1   82              31986.961         593.056       32580.017   0.030        0.019
   24   24   40   23    5   24              31797.946         277.357       32075.303   0.030       -0.029
   24   24   40   27    5   28              31802.513         292.428       32094.940   0.030        0.046
   24   24   40   31    5   30              31816.937         300.748       32117.685   0.030        0.023
   24   24   40   33    4   34              31842.413         287.694       32130.107   0.030        0.034
   24   24   40   33    5   34              31811.193         318.902       32130.095   0.030       -0.024
   24   24   40   35    5   34              31824.445         318.902       32143.347   0.030        0.006
   24   24   40   37    5   36              31828.615         328.711       32157.327   0.030       -0.065
   24   24   40   39    5   38              31832.993         338.989       32171.983   0.030       -0.041
   24   24   40   39    5   40              31822.320         349.720       32172.040   0.030       -0.033
   24   24   40   41    5   40              31837.759         349.720       32187.479   0.030        0.009
   24   24   40   41    5   42              31826.585         360.886       32187.471   0.030       -0.058
   24   24   40   43    5   42              31842.752         360.886       32203.638   0.030       -0.041
   24   24   40   43    4   44              31859.195         344.450       32203.645   0.050       -0.010
   24   24   40   43    5   44              31831.160         372.466       32203.626   0.050        0.001
   24   24   40   45    4   44              31876.210         344.450       32220.660   0.040        0.015
   24   24   40   45    5   44              31848.202         372.466       32220.668   0.040        0.004
   24   24   40   45    5   46              31836.296         384.439       32220.735   0.050        0.058
   24   24   40   45    4   46              31863.387         357.197       32220.584   0.040        0.024
   24   24   40   47    5   46              31853.849         384.439       32238.288   0.050       -0.030
   24   24   40   47    4   46              31881.093         357.197       32238.291   0.040        0.022
   24   24   40   49    4   48              31886.410         370.366       32256.776   0.030        0.015
   24   24   40   49    5   48              31860.029         396.779       32256.809   0.030        0.028
   24   24   40   49    4   50              31872.873         383.933       32256.806   0.030        0.022
   24   24   40   51    4   50              31891.937         383.933       32275.870   0.030        0.018
   24   24   40   51    4   52              31878.032         397.872       32275.904   0.030        0.083
   24   24   40   53    4   52              31897.890         397.872       32295.762   0.030       -0.012
   24   24   40   53    4   54              31883.636         412.152       32295.789   0.030        0.068
   24   24   40   55    4   54              31904.220         412.152       32316.373   0.030        0.008
   24   24   40   55    4   56              31889.635         426.742       32316.376   0.030        0.049
   24   24   40   57    4   56              31910.932         426.742       32337.673   0.040        0.023
   24   24   40   57    3   58              31921.061         416.617       32337.678   0.030        0.051
   24   24   40   57    4   58              31896.055         441.599       32337.655   0.030       -0.027
   24   24   40   59    3   58              31943.195         416.617       32359.812   0.040 P     -0.002
   24   24   40   59    4   58              31918.214         441.599       32359.813   0.040 P      0.033
   24   24   40   59    4   58              31918.189         441.599       32359.788   0.040 P     -0.110
   24   24   40   63    3   62              31956.206         449.384       32405.590   0.040 P     -0.029
   24   24   40   63    4   62              31933.683         471.922       32405.605   0.970 P      0.017
   24   24   40   63    3   64              31939.496         466.122       32405.617   0.040 P      0.066
   24   24   40   65    3   64              31963.719         466.122       32429.840   0.040 P      0.031
   24   24   40   65    3   66              31946.830         483.021       32429.851   0.050 P     -0.005
   24   24   40   67    3   66              31971.695         483.021       32454.716   0.040 P      0.028
   24   24   40   67    3   68              31954.679         500.008       32454.687   0.040 P      0.009
   24   24   40   69    3   68              31980.275         500.008       32480.283   0.030       -0.003
   24   24   40   69    3   70              31963.295         516.982       32480.277   0.030       -0.025
   24   24   40   71    3   70              31989.492         516.982       32506.474   0.030        0.056
   24   24   40   71    2   72              31991.476         515.023       32506.499   0.030        0.020
   24   24   40   73    2   72              32018.364         515.023       32533.386   0.030        0.051
   24   24   40   73    3   72              31999.576         533.786       32533.362   0.030       -0.004
   24   24   40   73    2   74              31999.671         533.696       32533.366   0.030       -0.055
   24   24   40   75    2   74              32027.245         533.696       32560.941   0.030       -0.060
   24   24   40   75    2   76              32008.695         552.205       32560.900   0.030       -0.031
   24   24   40   77    2   76              32036.921         552.205       32589.125   0.030       -0.060
   24   24   40   77    2   78              32018.907         570.253       32589.160   0.030       -0.053
   24   24   40   79    1   78              32065.109         552.947       32618.056   0.040        0.020
   24   24   40   79    2   78              32047.822         570.253       32618.076   0.030       -0.014
   24   24   40   79    1   80              32044.815         573.209       32618.025   0.030       -0.025
   24   24   40   81    1   80              32074.386         573.209       32647.596   0.020       -0.042
   24   24   40   81    1   82              32054.558         593.056       32647.614   0.050       -0.011
   24   24   40   83    1   82              32084.737         593.056       32677.793   0.050        0.015
   24   24   41   23    6   22              31877.897         301.381       32179.279   0.030        0.017
   24   24   41   27    5   26              31913.982         284.628       32198.609   0.030       -0.042
   24   24   41   29    6   28              31887.401         322.003       32209.404   0.030       -0.024
   24   24   41   29    5   28              31917.045         292.428       32209.473   0.040       -0.004
   24   24   41   29    5   30              31908.679         300.748       32209.427   0.030       -0.080
   24   24   41   31    6   30              31891.200         329.858       32221.058   0.030       -0.069
   24   24   41   33    5   32              31923.780         309.577       32233.357   0.030       -0.037
   24   24   41   33    5   34              31914.397         318.902       32233.299   0.030        0.011
   24   24   41   35    5   34              31927.460         318.902       32246.362   0.030       -0.042
   24   24   41   35    5   36              31917.711         328.711       32246.422   0.030        0.051
   24   24   41   37    5   36              31931.459         328.711       32260.170   0.030       -0.023
   24   24   41   37    5   38              31921.211         338.989       32260.200   0.030        0.054
   24   24   41   39    5   38              31935.764         338.989       32274.753   0.030       -0.003
   24   24   41   39    5   40              31925.034         349.720       32274.754   0.030        0.005
   24   24   41   41    5   40              31940.339         349.720       32290.060   0.030        0.004
   24   24   41   41    5   42              31929.120         360.886       32290.005   0.030        0.040
   24   24   41   45    5   46              31938.148         384.439       32322.587   0.040 P      0.001
   24   24   41   47    5   46              31955.648         384.439       32340.087   0.040 P      0.001
   24   24   41   47    5   48              31943.250         396.779       32340.029   0.040 P      0.019
   24   24   41   49    4   48              31987.831         370.366       32358.198   0.052 P      0.045
   24   24   41   49    5   48              31961.609         396.779       32358.388   0.040 P      0.027
   24   24   41   49    4   50              31974.292         383.933       32358.226   0.040 P      0.054
   24   24   41   51    4   50              31993.262         383.933       32377.195   0.030        0.020
   24   24   41   51    4   52              31979.342         397.872       32377.214   0.020       -0.014
   24   24   41   53    4   52              31998.919         397.872       32396.791   0.040        0.018
   24   24   41   53    4   54              31984.631         412.152       32396.784   0.040        0.008
   24   24   41   55    4   54              32004.974         412.152       32417.126   0.030        0.044
   24   24   41   55    4   56              31990.391         426.742       32417.132   0.020        0.050
   24   24   41   57    4   56              32011.421         426.742       32438.162   0.030       -0.015
   24   24   41   57    4   58              31996.531         441.599       32438.131   0.040       -0.028
   24   24   41   59    4   58              32018.316         441.599       32459.915   0.020       -0.015
   24   24   41   59    3   60              32026.998         432.867       32459.864   0.030        0.007
   24   24   41   59    4   60              32003.197         456.679       32459.876   0.020        0.035
   24   24   41   61    4   60              32025.608         456.679       32482.287   0.030        0.025
   24   24   41   61    3   62              32032.853         449.384       32482.237   0.030        0.029
   24   24   41   61    4   62              32010.376         471.922       32482.297   0.030        0.007
   24   24   41   63    3   62              32055.991         449.384       32505.375   0.030       -0.012
   24   24   41   63    4   62              32033.457         471.922       32505.378   0.040       -0.029
   24   24   41   63    3   64              32039.286         466.122       32505.408   0.020        0.020
   24   24   41   63    4   64              32018.207         487.254       32505.461   0.060        0.017
   24   24   41   65    3   64              32063.142         466.122       32529.263   0.030       -0.083
   24   24   41   65    3   66              32046.157         483.021       32529.178   0.030        0.007
   24   24   41   67    3   66              32070.657         483.021       32553.679   0.030        0.031
   24   24   41   67    3   68              32053.696         500.008       32553.704   0.030       -0.004
   24   24   41   69    3   68              32078.834         500.008       32578.843   0.030       -0.023
   24   24   41   69    3   70              32061.901         516.982       32578.883   0.030       -0.042
   24   24   41   71    3   70              32087.693         516.982       32604.675   0.030        0.000
   24   24   41   71    2   72              32089.651         515.023       32604.674   0.030        0.031
   24   24   41   71    3   72              32070.956         533.786       32604.742   0.030        0.008
   24   24   41   73    2   72              32116.665         515.023       32631.688   0.040 P      0.020
   24   24   41   73    3   72              32097.842         533.786       32631.628   0.040 P     -0.062
   24   24   41   73    2   74              32097.947         533.696       32631.643   0.040 P      0.020
   24   24   41   75    2   74              32124.334         533.696       32658.030   0.040 P      0.009
   24   24   41   75    2   76              32105.889         552.205       32658.094   0.040 P      0.030
   24   24   41   77    2   76              32133.830         552.205       32686.035   0.040 P      0.024
   24   24   41   79    2   78              32144.457         570.253       32714.710   0.040 P     -0.029
   24   24   41   79    1   80              32141.278         573.209       32714.488   0.040 P     -0.022
   24   24   41   81    1   80              32170.498         573.209       32743.707   0.052 P     -0.006
   24   24   41   81    1   82              32150.694         593.056       32743.750   0.040 P      0.022
   24   24   41   83    1   82              32180.495         593.056       32773.551   0.030        0.039
   24   24   42   31    6   30              31992.629         329.858       32322.487   0.020        0.072
   24   24   42   31    6   32              31984.280         338.185       32322.465   0.050        0.019
   24   24   42   33    6   32              31996.449         338.185       32334.634   0.040        0.017
   24   24   42   33    6   34              31987.630         346.969       32334.599   0.020        0.032
   24   24   42   35    5   34              32028.567         318.902       32347.469   0.030        0.031
   24   24   42   35    5   36              32018.806         328.711       32347.517   0.040        0.031
   24   24   42   37    5   36              32032.350         328.711       32361.062   0.030        0.008
   24   24   42   37    5   38              32022.113         338.989       32361.102   0.050        0.021
   24   24   42   39    5   40              32025.764         349.720       32375.484   0.040        0.012
   24   24   42   41    5   40              32040.855         349.720       32390.575   0.030       -0.006
   24   24   42   41    5   42              32029.571         360.886       32390.457   0.030        0.029
   24   24   42   43    5   42              32045.383         360.886       32406.269   0.030       -0.042
   24   24   42   43    5   44              32033.823         372.466       32406.289   0.030        0.014
   24   24   42   45    5   44              32050.366         372.466       32422.832   0.020        0.000
   24   24   42   45    5   46              32038.381         384.439       32422.820   0.030        0.012
   24   24   42   47    5   46              32055.570         384.439       32440.009   0.030       -0.002
   24   24   42   47    5   48              32043.282         396.779       32440.062   0.030       -0.014
   24   24   42   49    5   48              32061.177         396.779       32457.956   0.040        0.046
   24   24   42   49    4   50              32074.006         383.933       32457.939   0.030        0.046
   24   24   42   49    5   50              32048.476         409.459       32457.934   0.030        0.041
   24   24   42   51    4   50              32092.624         383.933       32476.557   0.030        0.041
   24   24   42   51    5   52              32054.199         422.444       32476.643   0.030        0.062
   24   24   42   51    4   52              32078.668         397.872       32476.540   0.040       -0.014
   24   24   42   53    5   52              32073.517         422.444       32495.961   0.020       -0.034
   24   24   42   53    4   54              32083.778         412.152       32495.931   0.020        0.020
   24   24   42   55    4   54              32103.777         412.152       32515.930   0.020       -0.004
   24   24   42   55    4   56              32089.206         426.742       32515.947   0.020       -0.033
   24   24   42   57    4   56              32110.054         426.742       32536.795   0.040 P     -0.012
   24   24   42   57    4   58              32095.094         441.599       32536.693   0.040 P     -0.009
   24   24   42   59    4   58              32117.125         441.599       32558.724   0.040 P      0.029
   24   24   42   59    4   60              32102.022         456.679       32558.701   0.040 P      0.023
   24   24   42   61    3   60              32147.179         432.867       32580.046   0.055 P      0.049
   24   24   42   61    4   60              32123.298         456.679       32579.977   0.040 P     -0.010
   24   24   42   61    3   62              32130.669         449.384       32580.053   0.040 P     -0.050
   24   24   42   61    4   62              32108.070         471.922       32579.991   0.040 P      0.016
   24   24   42   63    4   62              32130.936         471.922       32602.858   0.040 P     -0.019
   24   24   42   63    3   64              32136.799         466.122       32602.921   0.040 P     -0.026
   24   24   42   63    4   64              32115.554         487.254       32602.807   0.040 P     -0.009
   24   24   42   65    3   64              32160.280         466.122       32626.402   0.040 P      0.009
   24   24   42   65    4   64              32139.143         487.254       32626.396   0.040 P      0.004
   24   24   42   67    3   66              32167.594         483.021       32650.615   0.030       -0.006
   24   24   42   67    3   68              32150.607         500.008       32650.616   0.030       -0.018
   24   24   42   69    3   68              32175.368         500.008       32675.377   0.030        0.004
   24   24   42   69    3   70              32158.444         516.982       32675.426   0.030        0.012
   24   24   42   71    3   70              32183.928         516.982       32700.910   0.030       -0.004
   24   24   42   71    3   72              32167.104         533.786       32700.890   0.030       -0.006
   24   24   42   73    3   72              32193.226         533.786       32727.012   0.020       -0.019
   24   24   42   73    3   72              32193.239         533.786       32727.026   0.020       -0.067
   24   24   42   73    3   74              32176.946         550.095       32727.042   0.030        0.060
   24   24   42   75    2   74              32220.052         533.696       32753.748   0.060        0.060
   24   24   42   75    3   74              32203.715         550.095       32753.810   0.030        0.057
   24   24   42   75    2   76              32201.580         552.205       32753.785   0.030        0.057
   24   24   42   77    2   76              32229.027         552.205       32781.232   0.040        0.011
   24   24   42   77    2   78              32211.025         570.253       32781.279   0.030       -0.005
   24   24   42   79    2   78              32239.084         570.253       32809.337   0.030        0.008
   24   24   43   35    6   34              32099.588         346.969       32446.558   0.040        0.011
   24   24   43   35    6   36              32090.492         356.196       32446.689   0.040        0.000
   24   24   43   37    6   36              32103.876         356.196       32460.072   0.030       -0.020
   24   24   43   37    6   38              32094.290         365.849       32460.139   0.030        0.022
   24   24   43   39    6   38              32108.425         365.849       32474.274   0.040 P     -0.012
   24   24   43   39    5   38              32135.318         338.989       32474.308   0.040 P     -0.044
   24   24   43   39    5   40              32124.561         349.720       32474.281   0.040 P      0.036
   24   24   43   41    5   42              32127.897         360.886       32488.783   0.060 P      0.067
   24   24   43   43    5   42              32143.677         360.886       32504.562   0.040 P     -0.006
   24   24   43   43    5   44              32132.098         372.466       32504.564   0.040 P     -0.003
   24   24   43   45    5   46              32136.490         384.439       32520.929   0.025       -0.030
   24   24   43   47    5   46              32153.447         384.439       32537.886   0.020       -0.042
   24   24   43   47    5   48              32141.059         396.779       32537.838   0.030        0.031
   24   24   43   49    5   48              32158.788         396.779       32555.568   0.020       -0.014
   24   24   43   49    5   50              32146.087         409.459       32555.546   0.030        0.049
   24   24   43   51    5   50              32164.482         409.459       32573.941   0.020       -0.021
   24   24   43   51    5   52              32151.519         422.444       32573.963   0.020        0.021
   24   24   43   53    4   52              32195.146         397.872       32593.017   0.030        0.044
   24   24   43   53    5   52              32170.565         422.444       32593.009   0.030        0.026
   24   24   43   53    4   54              32180.887         412.152       32593.039   0.030        0.065
   24   24   43   53    5   54              32157.319         435.696       32593.015   0.030        0.032
   24   24   43   55    4   54              32200.637         412.152       32612.789   0.020       -0.007
   24   24   43   55    5   54              32177.055         435.696       32612.751   0.040       -0.003
   24   24   43   55    4   56              32186.043         426.742       32612.784   0.020        0.012
   24   24   43   55    5   56              32163.646         449.169       32612.815   0.030        0.003
   24   24   43   57    4   56              32206.537         426.742       32633.278   0.030       -0.007
   24   24   43   57    5   56              32184.021         449.169       32633.190   0.030       -0.014
   24   24   43   57    4   58              32191.656         441.599       32633.256   0.030       -0.007
   24   24   43   59    4   58              32212.702         441.599       32654.301   0.030       -0.046
   24   24   43   59    4   60              32197.676         456.679       32654.355   0.020        0.018
   24   24   43   61    4   60              32219.440         456.679       32676.118   0.030       -0.023
   24   24   43   61    4   62              32204.228         471.922       32676.149   0.030       -0.026
   24   24   43   63    4   62              32226.725         471.922       32698.647   0.030       -0.042
   24   24   43   63    3   64              32232.471         466.122       32698.593   0.040       -0.029
   24   24   43   63    4   64              32211.379         487.254       32698.633   0.020       -0.072
   24   24   43   65    4   64              32234.522         487.254       32721.776   0.020       -0.024
   24   24   43   65    3   66              32238.720         483.021       32721.741   0.020        0.045
   24   24   43   65    4   66              32219.156         502.572       32721.729   0.030        0.021
   24   24   43   67    4   66              32243.009         502.572       32745.582   0.030       -0.180
   24   24   43   67    3   68              32245.538         500.008       32745.547   0.030       -0.063
   24   24   43   69    3   68              32270.040         500.008       32770.048   0.100       -0.030
   24   24   43   69    3   70              32253.047         516.982       32770.029   0.100       -0.008
   24   24   43   71    3   70              32278.972         516.982       32795.954   0.040 P      0.054
   24   24   43   71    3   72              32262.198         533.786       32795.984   0.040 P      0.079
   24   24   43   73    2   72              32305.607         515.023       32820.629   0.040 P      0.048
   24   24   43   73    3   72              32286.897         533.786       32820.683   0.040 P     -0.009
   24   24   43   73    2   74              32287.037         533.696       32820.732   0.040 P     -0.024
   24   24   43   73    3   74              32270.620         550.095       32820.715   0.040 P     -0.063
   24   24   43   75    2   74              32313.513         533.696       32847.208   0.080 P     -0.008
   24   24   43   75    2   76              32294.999         552.205       32847.204   0.040 P     -0.025
   24   24   43   77    2   76              32322.057         552.205       32874.262   0.030        0.047
   24   24   43   77    2   78              32304.042         570.253       32874.295   0.050       -0.019
   24   24   43   79    1   80              32328.742         573.209       32901.952   0.050        0.063
   24   24   44   45    6   44              32219.855         397.158       32617.013   0.030        0.016
   24   24   44   45    5   46              32232.612         384.439       32617.051   0.040        0.013
   24   24   44   45    6   46              32208.771         408.296       32617.067   0.030        0.102
   24   24   44   47    5   46              32249.378         384.439       32633.817   0.030       -0.002
   24   24   44   47    6   46              32225.502         408.296       32633.798   0.030        0.031
   24   24   44   47    5   48              32236.988         396.779       32633.767   0.030        0.024
   24   24   44   49    5   48              32254.478         396.779       32651.258   0.030        0.040
   24   24   44   49    5   50              32241.850         409.459       32651.309   0.060        0.003
   24   24   44   51    5   50              32259.929         409.459       32669.388   0.030        0.045
   24   24   44   51    5   52              32246.934         422.444       32669.378   0.030       -0.014
   24   24   44   51    7   52              32209.156         460.263       32669.419   0.030       -0.008
   24   24   44   53    5   52              32265.732         422.444       32688.175   0.020       -0.025
   24   24   44   53    5   54              32252.475         435.696       32688.170   0.020       -0.004
   24   24   44   55    4   54              32295.535         412.152       32707.688   0.030       -0.026
   24   24   44   55    5   54              32272.014         435.696       32707.709   0.040        0.015
   24   24   44   55    5   56              32258.581         449.169       32707.749   0.060       -0.014
   24   24   44   55    4   56              32280.870         426.742       32707.612   0.060        0.010
   24   24   44   57    4   56              32300.670         426.742       32727.412   0.060 P      0.029
   24   24   44   57    5   56              32278.214         449.169       32727.382   0.040 P      0.014
   24   24   44   57    4   58              32285.820         441.599       32727.419   0.060 P      0.027
   24   24   44   57    5   58              32264.580         462.805       32727.385   0.040 P     -0.135
   24   24   44   57    5   58              32264.580         462.805       32727.385   0.040 P     -0.027
   24   24   44   59    5   58              32285.710         462.805       32748.515   0.060 P     -0.142
   24   24   44   59    4   58              32306.970         441.599       32748.569   0.060 P      0.012
   24   24   44   59    4   60              32291.851         456.679       32748.530   0.040 P      0.040
   24   24   44   61    4   60              32313.463         456.679       32770.142   0.040 P      0.014
   24   24   44   61    4   62              32298.140         471.922       32770.062   0.040 P      0.073
   24   24   44   63    4   62              32320.325         471.922       32792.247   0.030        0.044
   24   24   44   63    4   64              32304.998         487.254       32792.252   0.040        0.072
   24   24   44   65    4   64              32327.818         487.254       32815.071   0.030        0.078
   24   24   44   65    4   66              32312.536         502.572       32815.108   0.020        0.005
   24   24   44   67    3   66              32355.510         483.021       32838.532   0.020        0.027
   24   24   44   67    4   66              32335.969         502.572       32838.542   0.020       -0.002
   24   24   44   67    4   68              32320.772         517.715       32838.487   0.030        0.018
   24   24   44   69    3   68              32362.671         500.008       32862.680   0.030       -0.016
   24   24   44   69    3   70              32345.704         516.982       32862.686   0.030        0.067
   24   24   44   71    3   70              32370.390         516.982       32887.372   0.030        0.019
   24   24   44   71    3   72              32353.631         533.786       32887.417   0.019        0.053
   24   24   44   73    3   72              32378.963         533.786       32912.750   0.040        0.008
   24   24   44   73    3   74              32362.691         550.095       32912.786   0.030        0.006
   24   24   44   75    2   76              32386.597         552.205       32938.802   0.030       -0.037
   24   24   45   37    6   36              32295.620         356.196       32651.816   0.040 P     -0.045
   24   24   45   39    6   40              32289.915         375.908       32665.823   0.030        0.020
   24   24   45   39    6   38              32300.012         365.849       32665.861   0.030        0.016
   24   24   45   41    6   40              32304.456         375.908       32680.364   0.040 P     -0.019
   24   24   45   41    6   42              32294.015         386.352       32680.367   0.040 P      0.054
   24   24   45   43    6   42              32309.155         386.352       32695.507   0.040 P     -0.067
   24   24   45   43    5   42              32334.670         360.886       32695.556   0.040 P     -0.040
   24   24   45   43    5   44              32323.070         372.466       32695.536   0.040 P     -0.009
   24   24   45   43    6   44              32298.359         397.158       32695.517   0.040 P     -0.006
   24   24   45   45    5   46              32326.792         384.439       32711.231   0.030       -0.002
   24   24   45   45    5   46              32326.789         384.439       32711.228   0.020       -0.006
   24   24   45   45    6   46              32302.934         408.296       32711.230   0.030        0.125
   24   24   45   47    6   46              32319.540         408.296       32727.836   0.040 P      0.070
   24   24   45   47    5   46              32343.423         384.439       32727.862   0.040 P      0.035
   24   24   45   47    6   48              32308.110         419.736       32727.846   0.040 P      0.032
   24   24   45   47    5   48              32331.090         396.779       32727.869   0.040 P     -0.018
   24   24   45   49    5   48              32348.257         396.779       32745.036   0.040 P      0.026
   24   24   45   49    5   50              32335.650         409.459       32745.109   0.040 P      0.061
   24   24   45   49    6   48              32325.320         419.736       32745.056   0.040 P      0.017
   24   24   45   51    5   50              32353.400         409.459       32762.859   0.030        0.039
   24   24   45   51    5   52              32340.360         422.444       32762.804   0.030        0.099
   24   24   45   53    5   52              32358.937         422.444       32781.380   0.030        0.021
   24   24   45   53    5   54              32345.675         435.696       32781.371   0.030        0.032
   24   24   45   55    5   54              32364.887         435.696       32800.583   0.020        0.032
   24   24   45   55    5   56              32351.403         449.169       32800.571   0.020        0.051
   24   24   45   55    4   56              32373.838         426.742       32800.579   0.030        0.046
   24   24   45   57    5   56              32371.278         449.169       32820.447   0.030        0.037
   24   24   45   57    4   56              32393.707         426.742       32820.449   0.030        0.022
   24   24   45   57    4   58              32378.773         441.599       32820.372   0.030        0.032
   24   24   45   57    5   58              32357.601         462.805       32820.405   0.030        0.025
   24   24   45   59    5   58              32378.133         462.805       32840.938   0.020        0.020
   24   24   45   59    5   60              32364.470         476.529       32840.999   0.030       -0.005
   24   24   45   59    4   60              32384.311         456.679       32840.990   0.030        0.026
   24   24   45   59    4   58              32399.387         441.599       32840.987   0.030        0.015
   24   24   45   61    5   60              32385.617         476.529       32862.146   0.030       -0.015
   24   24   45   61    4   60              32405.440         456.679       32862.119   0.030        0.017
   24   24   45   61    5   62              32371.930         490.237       32862.167   0.030        0.012
   24   24   45   61    4   62              32390.240         471.922       32862.162   0.020        0.009
   24   24   45   63    4   62              32412.031         471.922       32883.953   0.020        0.007
   24   24   45   63    4   64              32396.740         487.254       32883.994   0.040       -0.003
   24   24   45   65    4   64              32419.243         487.254       32906.497   0.030       -0.025
   24   24   45   65    4   66              32403.885         502.572       32906.457   0.030       -0.049
   24   24   45   67    4   66              32427.179         502.572       32929.751   0.040 P     -0.038
   24   24   45   67    4   68              32412.030         517.715       32929.745   0.044 P      0.007
   24   24   45   67    3   68              32429.740         500.008       32929.748   0.044 P      0.001
   24   24   45   69    3   68              32452.990         500.008       32952.998   0.050 P     -0.001
   24   24   45   69    4   68              32435.320         517.715       32953.035   0.050 P      0.040
   24   24   45   69    3   70              32436.062         516.982       32953.044   0.040 P      0.027
   24   24   45   71    3   72              32443.850         533.786       32977.636   0.040 P      0.014
   24   24   45   71    3   70              32460.570         516.982       32977.552   0.040 P     -0.082
   24   24   45   73    3   72              32468.890         533.786       33002.676   0.030       -0.092
   24   24   45   73    3   74              32452.612         550.095       33002.707   0.030       -0.038
   24   24   46   55    5   54              32455.759         435.696       32891.455   0.030       -0.039
   24   24   46   55    5   56              32442.319         449.169       32891.487   0.040       -0.031
   24   24   46   57    5   56              32461.893         449.169       32911.062   0.030       -0.033
   24   24   46   57    5   58              32448.262         462.805       32911.066   0.030        0.051
   24   24   46   59    4   58              32489.695         441.599       32931.294   0.040       -0.025
   24   24   46   59    4   60              32474.610         456.679       32931.289   0.020        0.028
   24   24   46   61    5   60              32475.646         476.529       32952.175   0.020        0.059
   24   24   46   61    4   62              32480.274         471.922       32952.196   0.040        0.012
   24   24   46   61    5   62              32461.950         490.237       32952.187   0.030        0.004
   24   24   46   63    4   62              32501.710         471.922       32973.632   0.040        0.027
   24   24   46   63    5   62              32483.450         490.237       32973.687   0.030        0.013
   24   24   46   63    4   64              32486.438         487.254       32973.691   0.020       -0.039
   24   24   46   65    4   64              32508.623         487.254       32995.876   0.030       -0.012
   24   24   46   65    4   66              32493.290         502.572       32995.862   0.020       -0.015
   24   24   46   67    4   66              32516.065         502.572       33018.637   0.030        0.001
   24   24   46   69    3   68              32542.031         500.008       33042.039   0.030       -0.026
   24   24   46   69    4   68              32524.319         517.715       33042.034   0.030        0.047
   24   24   46   71    3   70              32549.079         516.982       33066.061   0.030       -0.032
   24   24   46   71    3   72              32532.295         533.786       33066.081   0.030       -0.005
   24   24   46   73    3   72              32556.940         533.786       33090.726   0.030       -0.002
   24   24   46   73    3   74              32540.639         550.095       33090.735   0.030        0.018
   24   24   46   75    3   74              32565.864         550.095       33115.959   0.020        0.003
   24   25    4   14    4   13              26714.757         210.274       26925.031   0.080       -0.027
   24   25    4   30    3   29              26799.132         225.912       27025.044   0.020       -0.016
   24   25    5   48    4   49              27023.782         372.468       27396.249   0.030        0.028
   24   25    6   33    3   34              27151.557         250.278       27401.834   0.030        0.041
   24   25    7   54    1   53              27514.267         307.296       27821.563   0.050       -0.025
   24   25    8   25    2   24              27514.336         165.833       27680.169   0.050       -0.038
   24   25    8   28    2   29              27514.221         187.570       27701.791   0.050       -0.052
   24   25    8   46    2   47              27585.989         295.878       27881.867   0.030        0.023
   24   25   12   45    0   44              28325.104         196.879       28521.982   0.030       -0.014
   24   25   12   49    0   50              28326.118         244.438       28570.555   0.033       -0.006
   24   25   13   31    3   30              28312.337         230.504       28542.840   0.030        0.012
   24   25   13   34    3   35              28312.486         255.567       28568.053   0.030        0.007
   24   25   13   56    0   57              28515.537         306.070       28821.607   0.030        0.004
   24   25   13   58    0   59              28525.677         324.797       28850.474   0.030       -0.121
   24   25   14   26    0   27              28571.470          91.793       28663.263   0.030       -0.024
   24   25   14   31    0   30              28592.907         106.968       28699.875   0.030       -0.058
   24   25   14   50    0   49              28659.472         236.160       28895.632   0.030       -0.050
   24   25   15   30    2   29              28659.478         187.570       28847.048   0.090       -0.059
   24   25   15   36    0   37              28749.241         148.087       28897.328   0.030       -0.009
   24   25   16   20    2   19              28788.818         147.976       28936.795   0.030        0.007
   24   25   16   24    2   25              28789.258         169.874       28959.132   0.030        0.046
   24   25   16   70    0   71              29048.575         445.915       29494.490   0.030        0.073
   24   25   16   71    0   72              29055.119         456.569       29511.688   0.030       -0.035
   24   25   16   72    1   71              29055.124         473.966       29529.090   0.030        0.016
   24   25   16   72    1   73              29035.096         494.009       29529.105   0.020        0.038
   24   25   16   75    1   76              29058.384         524.319       29582.703   0.030        0.032
   24   25   17   35    0   34              29061.792         129.500       29191.293   0.030        0.023
   24   25   17   39    0   40              29059.840         168.084       29227.924   0.030        0.016
   24   25   17   40    0   41              29062.702         175.057       29237.759   0.030        0.021
   24   25   17   60    0   61              29138.987         343.983       29482.970   0.040       -0.020
   24   25   17   63    0   62              29173.981         353.741       29527.722   0.030        0.028
   24   25   18   32    1   31              29158.694         156.381       29315.075   0.080        0.017
   24   25   18   36    4   37              29048.487         299.936       29348.423   0.030       -0.001
   24   25   18   40    4   41              29063.370         322.300       29385.670   0.030       -0.030
   24   25   18   46    0   47              29228.680         220.021       29448.701   0.070        0.031
   24   25   18   52    0   53              29250.017         270.078       29520.095   0.050       -0.019
   24   25   18   56    0   55              29284.598         287.824       29572.422   0.050       -0.046
   24   25   18   57    0   56              29289.188         296.886       29586.074   0.050        0.008
   24   25   18   60    0   61              29284.392         343.983       29628.375   0.035        0.044
   24   25   18   61    0   62              29289.280         353.741       29643.021   0.070       -0.040
   24   25   18   62    0   61              29313.807         343.983       29657.789   0.040        0.001
   24   25   18   72    0   71              29372.205         445.915       29818.120   0.040       -0.022
   24   25   18   73    1   74              29331.406         504.088       29835.494   0.030       -0.019
   24   25   19   31    1   32              29292.273         161.708       29453.981   0.040       -0.090
   24   25   19   39    0   38              29367.473         154.598       29522.071   0.030       -0.069
   24   25   19   44    0   43              29382.745         189.456       29572.201   0.050        0.015
   24   25   19   44    0   45              29367.750         204.448       29572.198   0.030       -0.070
   24   25   19   51    0   52              29390.870         261.399       29652.269   0.030       -0.016
   24   25   19   55    0   54              29424.202         278.887       29703.089   0.030       -0.025
   24   25   19   55    0   56              29406.249         296.886       29703.135   0.040       -0.005
   24   25   19   62    0   61              29456.986         343.983       29800.969   0.100       -0.018
   24   25   19   65    0   64              29472.619         373.572       29846.191   0.050       -0.080
   24   25   19   66    0   65              29478.065         383.638       29861.703   0.030       -0.010
   24   25   20   40    1   41              29459.027         216.480       29675.508   0.050       -0.060
   24   25   20   56    0   55              29570.572         287.824       29858.396   0.070       -0.052
   24   25   21   70    0   69              29778.836         424.825       30203.661   0.030       -0.035
   24   25   22   52    1   53              29778.702         307.296       30085.998   0.030        0.007
   24   25   22   64    0   63              29883.600         363.605       30247.205   0.107       -0.057
   24   25   23   65    0   66              30002.778         393.800       30396.578   0.090       -0.057
   24   25   23   76    0   77              30061.396         510.707       30572.103   0.050       -0.023
   24   25   23   77    0   78              30067.576         521.664       30589.241   0.030       -0.004
   24   25   25   32    2   33              30090.939         207.676       30298.615   0.050       -0.007
   24   25   25   53    1   52              30202.087         299.016       30501.104   0.030        0.001
   24   25   30   73    1   74              30894.008         504.088       31398.096   0.030       -0.015
   24   26    7   39    2   40              27371.534         245.156       27616.690   0.030        0.060
   24   26   10   20    0   19              27908.685          57.885       27966.570   0.040        0.016
   24   26   10   24    0   25              27908.609          81.218       27989.827   0.050       -0.018
   24   26   10   36    1   35              27908.063         176.067       28084.130   0.050       -0.043
   24   26   10   48    2   49              27908.687         306.288       28214.975   0.040       -0.023
   24   26   10   50    1   51              27953.837         286.419       28240.256   0.050        0.000
   24   26   11   21    4   20              27908.779         225.971       28134.750   0.080        0.066
   24   26   11   32    0   31              28100.016         110.521       28210.537   0.030        0.018
   24   26   11   47    1   48              28100.137         263.093       28363.229   0.050       -0.036
   24   26   12   37    0   36              28275.300         139.370       28414.670   0.030        0.044
   24   26   12   41    0   42              28275.432         179.103       28454.534   0.030       -0.010
   24   26   13   49    0   48              28478.066         224.148       28702.213   0.030       -0.053
   24   26   13   61    0   60              28538.351         328.703       28867.054   0.030        0.041
   24   26   13   61    0   60              28538.351         328.703       28867.054   0.030       -0.020
   24   26   13   66    1   65              28537.000         408.896       28945.896   0.030        0.021
   24   26   14   55    0   54              28659.554         274.157       28933.711   0.030       -0.018
   24   26   15   37    2   36              28659.386         221.416       28880.801   0.040        0.023
   24   26   15   54    0   55              28788.709         282.946       29071.655   0.030        0.027
   24   26   16   15    1   16              28795.473          94.645       28890.118   0.030        0.002
   24   26   16   73    0   72              29062.511         449.131       29511.642   0.030       -0.017
   24   26   16   76    0   77              29062.392         502.588       29564.980   0.030       -0.022
   24   26   16   76    1   75              29058.334         506.651       29564.985   0.030        0.011
   24   26   16   78    0   77              29099.127         502.588       29601.716   0.030       -0.008
   24   26   16   79    1   80              29063.572         556.828       29620.400   0.030        0.060
   24   26   16   80    1   79              29092.468         546.811       29639.279   0.030       -0.091
   24   26   17   48    0   49              29062.485         232.148       29294.633   0.030       -0.012
   24   26   17   53    3   54              28980.520         374.983       29355.503   0.030       -0.064
   24   26   17   58    0   57              29121.203         300.893       29422.096   0.050        0.038
   24   26   17   58    0   59              29102.811         319.318       29422.130   0.080        0.077
   24   26   17   59    0   58              29126.047         310.047       29436.094   0.040       -0.011
   24   26   17   62    0   61              29141.372         338.200       29479.572   0.040       -0.009
   24   26   17   65    0   64              29157.713         367.331       29525.044   0.050        0.061
   24   26   17   68    0   69              29154.651         417.827       29572.478   0.050        0.010
   24   26   17   68    4   67              29073.866         498.659       29572.525   0.030       -0.001
   24   26   17   70    0   69              29187.462         417.827       29605.289   0.030        0.026
   24   26   18   54    2   53              29177.228         336.618       29513.846   0.080        0.029
   24   26   18   56    2   55              29187.411         352.446       29539.858   0.040       -0.039
   24   26   18   57    0   56              29261.433         291.859       29553.291   0.050        0.019
   24   26   18   61    0   62              29261.445         347.805       29609.250   0.050       -0.011
   24   26   18   67    0   66              29312.624         387.255       29699.878   0.030       -0.020
   24   26   18   71    0   70              29336.612         428.186       29764.798   0.030       -0.063
   24   26   18   75    0   74              29362.846         470.347       29833.193   0.044       -0.057
   24   26   19   49    0   48              29372.194         224.148       29596.342   0.040       -0.076
   24   26   19   51    2   50              29306.133         313.699       29619.832   0.030        0.009
   24   26   19   52    0   51              29383.467         248.556       29632.023   0.030        0.017
   24   26   19   61    0   60              29422.944         328.703       29751.647   0.030        0.083
   24   26   19   68    0   67              29459.726         397.357       29857.084   0.030       -0.067
   24   26   19   68    0   69              29439.284         417.827       29857.111   0.060       -0.049
   24   26   19   68    0   69              29439.331         417.827       29857.158   0.050       -0.047
   24   26   19   70    0   71              29450.680         438.622       29889.302   0.050        0.019
   24   26   19   71    0   70              29477.354         428.186       29905.540   0.030        0.052
   24   26   22   69    0   68              29876.959         407.550       30284.509   0.030        0.050
   24   26   23   50    1   51              29876.963         286.419       30163.383   0.030       -0.035
   24   26   23   80    0   81              30053.445         546.079       30599.524   0.040       -0.001
   24   26   23   84    0   85              30082.087         589.610       30671.697   0.050       -0.019
   24   26   24   58    1   57              30057.515         336.345       30393.861   0.020        0.008
   24   26   30   71    1   72              30847.044         476.749       31323.792   0.030       -0.008
   24   26   30   73    1   74              30856.758         496.648       31353.406   0.030       -0.004
   26   26   12   11    0   10              28178.830          33.506       28212.336   0.050       -0.034
   26   26   12   13    0   12              28181.100          37.364       28218.464   0.050       -0.029
   26   26   12   13    0   14              28176.570          41.888       28218.458   0.050       -0.052
   26   26   12   15    0   14              28183.680          41.888       28225.568   0.050        0.032
   26   26   12   15    0   16              28178.530          47.073       28225.603   0.050        0.033
   26   26   12   17    0   16              28186.570          47.073       28233.643   0.050        0.008
   26   26   12   17    0   18              28180.780          52.918       28233.698   0.050       -0.094
   26   26   12   19    0   18              28189.740          52.918       28242.658   0.050       -0.080
   26   26   12   19    0   20              28183.340          59.418       28242.758   0.050       -0.067
   26   26   12   21    0   20              28193.260          59.418       28252.678   0.050       -0.051
   26   26   12   21    0   22              28186.130          66.569       28252.699   0.050       -0.040
   26   26   12   23    0   22              28197.110          66.569       28263.679   0.050       -0.025
   26   26   12   23    0   24              28189.310          74.368       28263.678   0.050       -0.054
   26   26   12   25    0   24              28201.240          74.368       28275.608   0.050        0.015
   26   26   12   25    0   26              28192.860          82.808       28275.668   0.050        0.008
   26   26   12   27    0   26              28205.710          82.808       28288.518   0.050       -0.002
   26   26   12   27    0   28              28196.680          91.884       28288.564   0.050        0.022
   26   26   12   29    0   28              28210.510          91.884       28302.394   0.050        0.025
   26   26   12   29    0   30              28200.820         101.590       28302.410   0.050        0.000
   26   26   12   31    0   30              28215.650         101.590       28317.240   0.050        0.004
   26   26   12   31    0   32              28205.400         111.920       28317.320   0.050        0.020
   26   26   12   33    0   32              28221.100         111.920       28333.020   0.050       -0.022
   26   26   12   33    0   34              28210.260         122.867       28333.127   0.050       -0.024
   26   26   12   35    0   34              28227.020         122.867       28349.887   0.050        0.010
   26   26   12   35    0   36              28215.520         134.422       28349.942   0.050        0.012
   26   26   12   37    0   36              28233.260         134.422       28367.682   0.050        0.031
   26   26   12   37    0   38              28221.100         146.578       28367.678   0.050       -0.020
   26   26   12   39    0   38              28239.710         146.578       28386.288   0.050       -0.010
   26   26   12   39    0   40              28227.020         159.325       28386.345   0.050        0.008
   26   26   12   41    0   40              28246.620         159.325       28405.945   0.050       -0.059
   26   26   12   41    0   42              28233.260         172.655       28405.915   0.050       -0.007
   26   26   12   43    0   42              28253.870         172.655       28426.525   0.050       -0.058
   26   26   12   43    0   44              28239.950         186.557       28426.507   0.050       -0.081
   26   26   12   45    0   44              28261.540         186.557       28448.097   0.050       -0.012
   26   26   12   45    0   46              28247.040         201.020       28448.060   0.050       -0.058
   26   26   12   47    0   46              28269.530         201.020       28470.550   0.050        0.008
   26   26   12   47    0   48              28254.580         216.033       28470.613   0.050       -0.005
   26   26   12   49    0   48              28277.990         216.033       28494.023   0.050       -0.063
   26   26   12   49    0   50              28262.430         231.583       28494.013   0.050       -0.056
   26   26   12   51    0   50              28286.840         231.583       28518.423   0.050        0.004
   26   26   12   51    0   52              28270.790         247.656       28518.446   0.050       -0.047
   26   26   12   53    0   52              28296.070         247.656       28543.726   0.050       -0.017
   26   26   12   53    0   54              28279.490         264.239       28543.729   0.050       -0.008
   26   26   12   55    0   54              28305.740         264.239       28569.979   0.050       -0.006
   26   26   12   55    0   56              28288.670         281.317       28569.987   0.050       -0.007
   26   26   12   57    0   56              28315.860         281.317       28597.177   0.050       -0.061
   26   26   12   57    0   58              28298.300         298.872       28597.172   0.050       -0.029
   26   26   12   59    0   58              28326.440         298.872       28625.312   0.050       -0.022
   26   26   12   59    0   60              28308.430         316.887       28625.317   0.050       -0.080
   26   26   12   61    0   60              28337.440         316.887       28654.327   0.050       -0.097
   26   26   12   61    0   62              28319.010         335.344       28654.354   0.050        0.094
   26   26   12   63    0   62              28349.070         335.344       28684.414   0.050       -0.069
   26   26   12   63    0   64              28330.100         354.221       28684.321   0.050        0.004
   26   26   12   65    0   64              28361.020         354.221       28715.241   0.050        0.023
   26   26   12   65    0   66              28341.800         373.497       28715.297   0.050       -0.008
   26   26   12   67    0   66              28373.530         373.497       28747.027   0.050       -0.016
   26   26   12   67    0   68              28353.920         393.148       28747.068   0.050        0.010
   26   26   12   69    0   68              28386.530         393.148       28779.678   0.050        0.015
   26   26   12   69    0   70              28366.660         413.147       28779.807   0.050        0.022
   26   26   12   71    0   70              28400.190         413.147       28813.337   0.050       -0.009
   26   26   13    9    0   10              28330.100          33.506       28363.606   0.050        0.050
   26   26   13   11    0   10              28335.140          33.506       28368.646   0.050       -0.001
   26   26   13   11    0   12              28331.300          37.364       28368.664   0.050        0.011
   26   26   13   13    0   12              28337.440          37.364       28374.804   0.050       -0.002
   26   26   13   13    0   14              28332.880          41.888       28374.768   0.050       -0.052
   26   26   13   15    0   14              28339.830          41.888       28381.718   0.050        0.009
   26   26   13   15    0   16              28334.660          47.073       28381.733   0.050       -0.031
   26   26   13   17    0   16              28342.600          47.073       28389.673   0.050       -0.028
   26   26   13   17    0   18              28336.820          52.918       28389.738   0.050        0.002
   26   26   13   19    0   18              28345.730          52.918       28398.648   0.050        0.055
   26   26   13   19    0   20              28339.250          59.418       28398.668   0.050        0.049
   26   26   13   21    0   20              28349.070          59.418       28408.488   0.050       -0.036
   26   26   13   21    0   22              28342.020          66.569       28408.589   0.050       -0.031
   26   26   13   23    0   22              28352.890          66.569       28419.459   0.050       -0.006
   26   26   13   23    0   24              28345.140          74.368       28419.508   0.050       -0.050
   26   26   13   25    0   24              28356.920          74.368       28431.288   0.050       -0.009
   26   26   13   25    0   26              28348.510          82.808       28431.318   0.050       -0.104
   26   26   13   27    0   26              28361.230          82.808       28444.038   0.050       -0.105
   26   26   13   27    0   28              28352.170          91.884       28444.054   0.050       -0.037
   26   26   13   29    0   28              28365.960          91.884       28457.844   0.050        0.038
   26   26   13   29    0   30              28356.320         101.590       28457.910   0.050       -0.022
   26   26   13   31    0   30              28370.990         101.590       28472.580   0.050       -0.007
   26   26   13   31    0   32              28360.670         111.920       28472.590   0.050       -0.121
   26   26   13   33    0   32              28376.280         111.920       28488.200   0.050       -0.057
   26   26   13   33    0   34              28365.370         122.867       28488.237   0.050       -0.053
   26   26   13   35    0   34              28381.910         122.867       28504.777   0.050        0.114
   26   26   13   35    0   36              28370.410         134.422       28504.832   0.050       -0.108
   26   26   13   37    0   36              28387.950         134.422       28522.372   0.050       -0.027
   26   26   13   37    0   38              28375.840         146.578       28522.418   0.050        0.016
   26   26   13   39    0   38              28394.280         146.578       28540.858   0.050        0.044
   26   26   13   39    0   40              28381.640         159.325       28540.965   0.050        0.008
   26   26   13   41    0   40              28401.100         159.325       28560.425   0.050       -0.014
   26   26   13   41    0   42              28387.820         172.655       28560.475   0.050        0.008
   26   26   13   43    0   42              28408.200         172.655       28580.855   0.050       -0.027
   26   26   13   43    0   44              28394.280         186.557       28580.837   0.050       -0.037
   26   26   13   45    0   44              28415.610         186.557       28602.167   0.050        0.012
   26   26   13   45    0   46              28401.100         201.020       28602.120   0.050       -0.054
   26   26   13   47    0   46              28423.450         201.020       28624.470   0.050       -0.013
   26   26   13   47    0   48              28408.370         216.033       28624.403   0.050        0.032
   26   26   13   49    0   48              28431.610         216.033       28647.643   0.050        0.061
   26   26   13   49    0   50              28416.100         231.583       28647.683   0.050       -0.057
   26   26   13   51    0   50              28440.230         231.583       28671.813   0.050       -0.028
   26   26   13   51    0   52              28424.150         247.656       28671.806   0.050       -0.008
   26   26   13   53    0   52              28449.260         247.656       28696.916   0.050        0.033
   26   26   13   53    0   54              28432.760         264.239       28696.999   0.050        0.022
   26   26   13   55    0   54              28458.680         264.239       28722.919   0.050       -0.007
   26   26   13   55    0   56              28441.610         281.317       28722.927   0.050        0.046
   26   26   13   57    0   56              28468.540         281.317       28749.857   0.050        0.012
   26   26   13   57    0   58              28451.040         298.872       28749.912   0.050       -0.005
   26   26   13   59    0   58              28478.840         298.872       28777.712   0.050       -0.011
   26   26   13   59    0   60              28460.860         316.887       28777.747   0.050       -0.026
   26   26   13   59    0   60              28460.860         316.887       28777.747   0.050        0.060
   26   26   13   61    0   60              28489.590         316.887       28806.477   0.050       -0.043
   26   26   13   61    0   62              28471.150         335.344       28806.494   0.050        0.032
   26   26   13   63    0   62              28500.830         335.344       28836.174   0.050        0.002
   26   26   13   63    0   64              28481.980         354.221       28836.201   0.050       -0.052
   26   26   13   65    0   64              28512.590         354.221       28866.811   0.050       -0.034
   26   26   13   65    0   66              28493.360         373.497       28866.857   0.050        0.036
   26   26   13   67    0   66              28524.810         373.497       28898.307   0.050       -0.066
   26   26   13   67    0   68              28505.190         393.148       28898.338   0.050        0.035
   26   26   13   69    0   68              28537.580         393.148       28930.728   0.050        0.012
   26   26   13   69    0   70              28517.530         413.147       28930.677   0.050       -0.022
   26   26   13   71    0   70              28550.930         413.147       28964.077   0.050       -0.091
   26   26   13   71    0   72              28530.590         433.466       28964.056   0.050       -0.015
   26   26   13   73    0   72              28564.770         433.466       28998.236   0.050       -0.077
   26   26   14   11    0   12              28485.590          37.364       28522.954   0.050       -0.073
   26   26   14   13    0   12              28491.560          37.364       28528.924   0.050       -0.010
   26   26   14   13    0   14              28487.090          41.888       28528.978   0.050       -0.123
   26   26   14   15    0   14              28493.980          41.888       28535.868   0.050       -0.022
   26   26   14   15    0   16              28488.780          47.073       28535.853   0.050       -0.027
   26   26   14   17    0   16              28496.740          47.073       28543.813   0.050        0.036
   26   26   14   17    0   18              28490.960          52.918       28543.878   0.050        0.037
   26   26   14   19    0   18              28499.780          52.918       28552.698   0.050       -0.022
   26   26   14   19    0   20              28493.360          59.418       28552.778   0.050        0.028
   26   26   14   21    0   20              28503.070          59.418       28562.488   0.050        0.030
   26   26   14   21    0   22              28495.890          66.569       28562.459   0.050        0.011
   26   26   14   23    0   22              28506.710          66.569       28573.279   0.050       -0.006
   26   26   14   23    0   24              28498.900          74.368       28573.268   0.050        0.007
   26   26   14   25    0   24              28510.640          74.368       28585.008   0.050        0.023
   26   26   14   25    0   26              28502.200          82.808       28585.008   0.050       -0.063
   26   26   14   27    0   26              28514.870          82.808       28597.678   0.050       -0.001
   26   26   14   27    0   28              28505.780          91.884       28597.664   0.050       -0.026
   26   26   14   29    0   28              28519.420          91.884       28611.304   0.050       -0.020
   26   26   14   29    0   30              28509.700         101.590       28611.290   0.050        0.026
   26   26   14   31    0   30              28524.290         101.590       28625.880   0.050       -0.007
   26   26   14   31    0   32              28513.960         111.920       28625.880   0.050       -0.109
   26   26   14   33    0   32              28529.420         111.920       28641.340   0.050        0.022
   26   26   14   33    0   34              28518.520         122.867       28641.387   0.050       -0.036
   26   26   14   35    0   34              28534.990         122.867       28657.857   0.050        0.031
   26   26   14   35    0   36              28523.430         134.422       28657.852   0.050       -0.035
   26   26   14   37    0   36              28540.820         134.422       28675.242   0.050       -0.002
   26   26   14   37    0   38              28528.730         146.578       28675.308   0.050       -0.029
   26   26   14   39    0   38              28546.980         146.578       28693.558   0.050       -0.063
   26   26   14   39    0   40              28534.270         159.325       28693.595   0.050       -0.018
   26   26   14   41    0   40              28553.530         159.325       28712.855   0.050       -0.016
   26   26   14   41    0   42              28540.240         172.655       28712.895   0.050        0.049
   26   26   14   43    0   42              28560.380         172.655       28733.035   0.050        0.016
   26   26   14   43    0   44              28546.580         186.557       28733.137   0.050       -0.031
   26   26   14   45    0   44              28567.720         186.557       28754.277   0.050        0.012
   26   26   14   45    0   46              28553.280         201.020       28754.300   0.050       -0.009
   26   26   14   47    0   46              28575.340         201.020       28776.360   0.050        0.005
   26   26   14   47    0   48              28560.380         216.033       28776.413   0.050        0.027
   26   26   14   49    0   48              28583.360         216.033       28799.393   0.050        0.008
   26   26   14   49    0   50              28567.720         231.583       28799.303   0.050       -0.001
   26   26   14   51    0   50              28591.680         231.583       28823.263   0.050        0.030
   26   26   14   51    0   52              28575.580         247.656       28823.236   0.050        0.005
   26   26   14   53    0   52              28600.460         247.656       28848.116   0.050        0.017
   26   26   14   53    0   54              28583.840         264.239       28848.079   0.050       -0.022
   26   26   14   55    0   54              28609.630         264.239       28873.869   0.050        0.012
   26   26   14   55    0   56              28592.560         281.317       28873.877   0.050        0.042
   26   26   14   57    0   56              28619.260         281.317       28900.577   0.050        0.058
   26   26   14   57    0   58              28601.700         298.872       28900.572   0.050       -0.030
   26   26   14   59    0   58              28629.280         298.872       28928.152   0.050        0.036
   26   26   14   59    0   60              28611.310         316.887       28928.197   0.050       -0.047
   26   26   14   61    0   60              28639.780         316.887       28956.667   0.050        0.007
   26   26   14   61    0   62              28621.320         335.344       28956.664   0.050       -0.036
   26   26   14   63    0   62              28650.720         335.344       28986.064   0.050       -0.005
   26   26   14   63    0   64              28631.850         354.221       28986.071   0.050        0.013
   26   26   14   65    0   64              28662.240         354.221       29016.461   0.050       -0.041
   26   26   14   65    0   66              28642.910         373.497       29016.407   0.050       -0.001
   26   26   14   67    0   66              28674.110         373.497       29047.607   0.050       -0.009
   26   26   14   67    0   68              28654.460         393.148       29047.608   0.050       -0.044
   26   26   14   69    0   68              28686.500         393.148       29079.648   0.050       -0.056
   26   26   14   69    0   70              28666.530         413.147       29079.677   0.050       -0.025
   26   26   14   71    0   70              28699.590         413.147       29112.737   0.050       -0.060
   26   26   14   71    0   72              28679.340         433.466       29112.806   0.050       -0.071
   26   26   14   73    0   72              28713.050         433.466       29146.516   0.050       -0.090
   26   26   14   73    0   74              28692.470         454.072       29146.542   0.050        0.060
   26   26   14   75    0   74              28727.180         454.072       29181.252   0.050        0.090
   26   26   15   13    0   12              28643.830          37.364       28681.194   0.050       -0.106
   26   26   15   13    0   14              28639.330          41.888       28681.218   0.050       -0.052
   26   26   15   15    0   14              28646.210          41.888       28688.098   0.050       -0.003
   26   26   15   15    0   16              28641.100          47.073       28688.173   0.050       -0.020
   26   26   15   17    0   16              28648.860          47.073       28695.933   0.050       -0.002
   26   26   15   17    0   18              28642.910          52.918       28695.828   0.050       -0.006
   26   26   15   19    0   18              28651.790          52.918       28704.708   0.050       -0.007
   26   26   15   19    0   20              28645.270          59.418       28704.688   0.050        0.027
   26   26   15   21    0   20              28654.980          59.418       28714.398   0.050        0.007
   26   26   15   21    0   22              28647.850          66.569       28714.419   0.050       -0.062
   26   26   15   23    0   22              28658.550          66.569       28725.119   0.050       -0.024
   26   26   15   23    0   24              28650.720          74.368       28725.088   0.050       -0.007
   26   26   15   25    0   24              28662.240          74.368       28736.608   0.050       -0.006
   26   26   15   25    0   26              28653.910          82.808       28736.718   0.050       -0.025
   26   26   15   27    0   26              28666.530          82.808       28749.338   0.050       -0.056
   26   26   15   27    0   28              28657.410          91.884       28749.294   0.050       -0.006
   26   26   15   29    0   28              28670.880          91.884       28762.764   0.050        0.045
   26   26   15   29    0   30              28661.170         101.590       28762.760   0.050       -0.006
   26   26   15   31    0   30              28675.610         101.590       28777.200   0.050       -0.016
   26   26   15   31    0   32              28665.310         111.920       28777.230   0.050        0.025
   26   26   15   33    0   32              28680.710         111.920       28792.630   0.050       -0.042
   26   26   15   33    0   34              28669.770         122.867       28792.637   0.050       -0.047
   26   26   15   35    0   34              28686.020         122.867       28808.887   0.050       -0.081
   26   26   15   35    0   36              28674.440         134.422       28808.862   0.050       -0.059
   26   26   15   37    0   36              28691.700         134.422       28826.122   0.050       -0.020
   26   26   15   37    0   38              28679.530         146.578       28826.108   0.050       -0.157
   26   26   15   39    0   38              28697.720         146.578       28844.298   0.050       -0.023
   26   26   15   39    0   40              28684.990         159.325       28844.315   0.050       -0.052
   26   26   15   41    0   40              28704.060         159.325       28863.385   0.050       -0.015
   26   26   15   41    0   42              28690.740         172.655       28863.395   0.050       -0.050
   26   26   15   43    0   42              28710.750         172.655       28883.405   0.050       -0.050
   26   26   15   43    0   44              28696.830         186.557       28883.387   0.050       -0.039
   26   26   15   45    0   44              28717.780         186.557       28904.337   0.050        0.015
   26   26   15   45    0   46              28703.360         201.020       28904.380   0.050       -0.024
   26   26   15   47    0   46              28725.150         201.020       28926.170   0.050        0.061
   26   26   15   47    0   48              28710.210         216.033       28926.243   0.050       -0.019
   26   26   15   49    0   48              28733.060         216.033       28949.093   0.050       -0.001
   26   26   15   49    0   50              28717.460         231.583       28949.043   0.050        0.004
   26   26   15   51    0   50              28741.180         231.583       28972.763   0.050        0.006
   26   26   15   51    0   52              28725.150         247.656       28972.806   0.050        0.043
   26   26   15   53    0   52              28749.700         247.656       28997.356   0.050       -0.001
   26   26   15   53    0   54              28733.060         264.239       28997.299   0.050        0.010
   26   26   15   55    0   54              28758.560         264.239       29022.799   0.050       -0.045
   26   26   15   55    0   56              28741.460         281.317       29022.777   0.050        0.035
   26   26   15   57    0   56              28767.950         281.317       29049.267   0.050        0.042
   26   26   15   57    0   58              28750.410         298.872       29049.282   0.050       -0.025
   26   26   15   59    0   58              28777.710         298.872       29076.582   0.050        0.019
   26   26   15   59    0   60              28759.700         316.887       29076.587   0.050       -0.039
   26   26   15   61    0   60              28787.970         316.887       29104.857   0.050       -0.003
   26   26   15   61    0   62              28769.500         335.344       29104.844   0.050       -0.012
   26   26   15   63    0   62              28798.660         335.344       29134.004   0.050       -0.062
   26   26   15   63    0   64              28779.800         354.221       29134.021   0.050        0.030
   26   26   15   65    0   64              28809.800         354.221       29164.021   0.050        0.068
   26   26   15   65    0   66              28790.470         373.497       29163.967   0.050        0.101
   26   26   15   67    0   66              28821.430         373.497       29194.927   0.050        0.104
   26   26   15   67    0   68              28801.780         393.148       29194.928   0.050        0.096
   26   26   15   69    0   68              28833.650         393.148       29226.798   0.050        0.144
   26   26   15   69    0   70              28813.550         413.147       29226.697   0.050        0.124
   26   26   15   71    0   70              28846.420         413.147       29259.567   0.050        0.105
   26   26   15   71    0   72              28825.880         433.466       29259.346   0.050       -0.012
   26   26   15   73    0   72              28859.450         433.466       29292.916   0.050       -0.015
   26   26   15   73    0   74              28838.900         454.072       29292.972   0.050       -0.013
   26   26   15   75    0   74              28873.210         454.072       29327.282   0.050        0.080
   26   26   15   75    0   76              28852.540         474.931       29327.471   0.050        0.106
   26   26   15   77    0   76              28887.750         474.931       29362.681   0.050        0.090
   26   26   16   15    0   16              28791.170          47.073       28838.243   0.050        0.113
   26   26   16   17    0   16              28798.930          47.073       28846.003   0.050        0.088
   26   26   16   17    0   18              28793.100          52.918       28846.018   0.050        0.160
   26   26   16   19    0   18              28801.780          52.918       28854.698   0.050        0.108
   26   26   16   19    0   20              28795.310          59.418       28854.728   0.050        0.042
   26   26   16   21    0   20              28805.000          59.418       28864.418   0.050       -0.013
   26   26   16   21    0   22              28797.840          66.569       28864.409   0.050        0.024
   26   26   16   23    0   22              28808.370          66.569       28874.939   0.050        0.015
   26   26   16   23    0   24              28800.610          74.368       28874.978   0.050        0.019
   26   26   16   25    0   24              28812.080          74.368       28886.448   0.050        0.007
   26   26   16   25    0   26              28803.640          82.808       28886.448   0.050        0.015
   26   26   16   27    0   26              28816.100          82.808       28898.908   0.050        0.011
   26   26   16   27    0   28              28806.960          91.884       28898.844   0.050        0.013
   26   26   16   29    0   28              28820.330          91.884       28912.214   0.050       -0.064
   26   26   16   29    0   30              28810.620         101.590       28912.210   0.050       -0.031
   26   26   16   31    0   30              28824.980         101.590       28926.570   0.050       -0.031
   26   26   16   31    0   32              28814.660         111.920       28926.580   0.050        0.031
   26   26   16   33    0   32              28829.890         111.920       28941.810   0.050        0.021
   26   26   16   33    0   34              28818.930         122.867       28941.797   0.050        0.018
   26   26   16   35    0   34              28835.080         122.867       28957.947   0.050       -0.012
   26   26   16   35    0   36              28823.520         134.422       28957.942   0.050       -0.039
   26   26   16   37    0   36              28840.570         134.422       28974.992   0.050        0.010
   26   26   16   37    0   38              28828.470         146.578       28975.048   0.050        0.004
   26   26   16   39    0   38              28846.420         146.578       28992.998   0.050       -0.049
   26   26   16   39    0   40              28833.650         159.325       28992.975   0.050       -0.008
   26   26   16   41    0   40              28852.540         159.325       29011.865   0.050       -0.008
   26   26   16   41    0   42              28839.290         172.655       29011.945   0.050       -0.047
   26   26   16   43    0   42              28859.130         172.655       29031.785   0.050        0.028
   26   26   16   43    0   44              28845.230         186.557       29031.787   0.050        0.022
   26   26   16   45    0   44              28866.000         186.557       29052.557   0.050        0.025
   26   26   16   45    0   46              28851.510         201.020       29052.530   0.050       -0.019
   26   26   16   47    0   46              28873.210         201.020       29074.230   0.050        0.018
   26   26   16   47    0   48              28858.190         216.033       29074.223   0.050        0.026
   26   26   16   49    0   48              28880.700         216.033       29096.733   0.050        0.022
   26   26   16   49    0   50              28865.190         231.583       29096.773   0.050       -0.062
   26   26   16   51    0   50              28888.630         231.583       29120.213   0.050        0.020
   26   26   16   51    0   52              28872.580         247.656       29120.236   0.050        0.051
   26   26   16   53    0   52              28897.180         247.656       29144.836   0.050 P      0.019
   26   26   16   53    0   54              28880.410         264.239       29144.649   0.050        0.051
   26   26   16   55    0   54              28905.670         264.239       29169.909   0.050        0.008
   26   26   16   55    0   56              28888.630         281.317       29169.947   0.050        0.012
   26   26   16   57    0   56              28914.800         281.317       29196.117   0.050       -0.002
   26   26   16   57    0   58              28897.180         298.872       29196.052   0.050       -0.007
   26   26   16   59    0   58              28924.300         298.872       29223.172   0.050       -0.002
   26   26   16   59    0   60              28906.260         316.887       29223.147   0.050        0.020
   26   26   16   61    0   60              28934.240         316.887       29251.127   0.050        0.011
   26   26   16   61    0   62              28915.740         335.344       29251.084   0.050       -0.062
   26   26   16   63    0   62              28944.630         335.344       29279.974   0.050       -0.006
   26   26   16   63    0   64              28925.730         354.221       29279.951   0.050       -0.002
   26   26   16   65    0   64              28955.490         354.221       29309.711   0.050        0.033
   26   26   16   65    0   66              28936.190         373.497       29309.687   0.050        0.019
   26   26   16   67    0   66              28966.810         373.497       29340.307   0.050        0.013
   26   26   16   67    0   68              28947.170         393.148       29340.318   0.050        0.010
   26   26   16   69    0   68              28978.630         393.148       29371.778   0.050        0.005
   26   26   16   69    0   70              28958.620         413.147       29371.767   0.050        0.005
   26   26   16   71    0   70              28991.010         413.147       29404.157   0.050        0.025
   26   26   16   71    0   72              28970.720         433.466       29404.186   0.050        0.024
   26   26   16   73    0   74              28983.310         454.072       29437.382   0.050 P      0.032
   26   26   16   75    0   76              28996.570         474.931       29471.501   0.050       -0.019
----------------------------------------------------------------------------------------------------------
